On the Computation of Form Factors in Massless QCD with Finite Master Integrals

We present the bare one-, two-, and three-loop form factors in massless Quantum Chromodynamics as linear combinations of finite master integrals. Using symbolic integration, we compute their $\epsilon$ expansions and thereby reproduce all known results with an independent method. Remarkably, in our finite basis, only integrals with a less-than-maximal number of propagators contribute to the cusp anomalous dimensions. We report on indications of this phenomenon at four loops, including the result for a finite, irreducible, twelve-propagator form factor integral. Together with this article, we provide our automated software setup for the computation of finite master integrals.

==> anc/BasisToFinite.m <==
(******************************************************************************
On the Computation of Form Factors in Massless QCD with Finite Master Integrals
A. von Manteuffel, E. Panzer, R.M. Schabinger
******************************************************************************)


(* one-loop basis change from conventional to finite integrals *)

BasisToFinite[1] = {
  INT["A1", 2, 3, 2, 0, {1, 1, 0}] -> ( 
    INT["A1diminc2", 2, 3, 4, 0, {2, 2, 0}] * (-(1/((-1 + ep)*ep)))
  )
};


(* two-loop basis change from conventional to finite integrals *)

BasisToFinite[2] = {
  INT["A2", 4, 15, 4, 0, {1, 1, 1, 1, 0, 0, 0}] -> ( 
    INT["A2diminc2", 4, 15, 8, 0, {2, 2, 2, 2, 0, 0, 0}] * (1/((-1 + ep)^2*ep^2))
  ),
  INT["A2", 3, 22, 3, 0, {0, 1, 1, 0, 1, 0, 0}] -> ( 
    INT["A2diminc4", 3, 22, 9, 0, {0, 3, 3, 0, 3, 0, 0}] * (4/((-2 + ep)^2*(-1 + ep)^2*ep*(-1 + 2*ep)))
  ),
  INT["A2", 4, 58, 4, 0, {0, 1, 0, 1, 1, 1, 0}] -> ( 
    INT["A2diminc6", 4, 58, 12, 0, {0, 3, 0, 3, 3, 3, 0}] * ((-16*(-3 + 2*ep)*(-2 + 3*ep))/((-3 + ep)^2*(-2 + ep)^2*(-1 + ep)^3*ep^2*(1 + 2*ep)))
  ),
  INT["B2", 6, 63, 6, 0, {1, 1, 1, 1, 1, 1, 0}] -> ( 
    INT["A2diminc4", 3, 22, 9, 0, {0, 3, 3, 0, 3, 0, 0}] * ((-4*(-2 + 3*ep)*(14 - 81*ep + 115*ep^2 + 14*ep^3 - 132*ep^4 + 72*ep^5))/((-2 + ep)^2*(-1 + ep)^2*ep^4*(-1 + 2*ep)^2*(-2 + ep + 2*ep^2))) +
    INT["A2diminc6", 4, 58, 12, 0, {0, 3, 0, 3, 3, 3, 0}] * ((-16*(1 + ep)*(-3 + 2*ep)*(-2 + 3*ep)*(-10 + 61*ep - 102*ep^2 + 44*ep^3 + 8*ep^4))/((-3 + ep)^2*(-2 + ep)^2*(-1 + ep)^3*ep^4*(-1 + 2*ep)*(1 + 2*ep)*(-2 + ep + 2*ep^2))) +
    INT["B2diminc4", 6, 63, 10, 0, {2, 2, 2, 2, 1, 1, 0}] * ((4*(-3 + 4*ep)*(-1 + 4*ep))/((-2 + ep)*(-1 + ep)*ep*(-1 + 2*ep)*(-2 + ep + 2*ep^2)))
  )
};


(* three-loop basis change from conventional to finite integrals *)

BasisToFinite[3] = {
  INT["A3", 4, 172, 4, 0, {0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}] -> ( 
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * (-432/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep*(-2 + 3*ep)*(-1 + 3*ep)))
  ),
  INT["A3", 5, 662, 5, 0, {0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0}] -> ( 
    INT["A3diminc4", 5, 662, 15, 0, {0, 3, 3, 0, 3, 0, 0, 3, 0, 3, 0, 0}] * (16/((-2 + ep)^3*(-1 + ep)^3*ep^2*(1 + ep)*(-1 + 2*ep)))
  ),
  INT["A3", 5, 158, 5, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0}] -> ( 
    INT["A3diminc2", 5, 158, 10, 0, {0, 2, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0}] * ((1 + 2*ep)/(3*(-1 + ep)^3*ep^2*(-1 + 2*ep)))
  ),
  INT["A3", 5, 412, 5, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] -> ( 
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((-96*(-3 + 2*ep)*(-3 + 4*ep))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^2*(-1 + 2*ep)))
  ),
  INT["A3", 5, 433, 5, 0, {1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] -> ( 
    INT["A3diminc4", 5, 433, 13, 0, {2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}] * ((4*(-1 + 3*ep))/(3*(-2 + ep)^3*(-1 + ep)^3*ep^2*(-1 + 2*ep)))
  ),
  INT["A3", 6, 2695, 6, 0, {1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1}] -> ( 
    INT["A3diminc2", 6, 2695, 12, 0, {2, 2, 2, 0, 0, 0, 0, 2, 0, 2, 0, 2}] * (-(1/((-1 + ep)^3*ep^3)))
  ),
  INT["A3", 6, 1683, 6, 0, {1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0}] -> ( 
    INT["A3diminc6", 6, 1683, 20, 0, {3, 4, 0, 0, 3, 0, 0, 3, 0, 4, 3, 0}] * ((576*(-3 + 2*ep)*(-2 + 3*ep))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^3*(1 + ep)*(2 + ep)*(1 + 2*ep)))
  ),
  INT["A3", 6, 691, 6, 0, {1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0}] -> ( 
    INT["A3diminc4", 6, 691, 14, 0, {2, 2, 0, 0, 3, 3, 0, 2, 0, 2, 0, 0}] * ((16*(-5 + 2*ep)*(-3 + 2*ep)*(1 + 2*ep))/((-2 + ep)^3*(-1 + ep)^3*(1 + ep)*(3 - 4*ep - 8*ep^2 + 3*ep^3 + 18*ep^4))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((-864*(-1 + 2*ep)*(-3 + 4*ep)*(3 + 14*ep + 10*ep^2 + 7*ep^3 + 2*ep^4))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^3*(1 + ep)*(1 + 2*ep)*(3 - 4*ep - 8*ep^2 + 3*ep^3 + 18*ep^4)))
  ),
  INT["A3", 6, 1433, 6, 0, {1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0}] -> ( 
    INT["A3diminc6", 6, 1433, 16, 0, {2, 0, 0, 3, 3, 0, 0, 2, 3, 0, 3, 0}] * ((-128*(-3 + 2*ep)^2*(-1 + 2*ep)*(-3 + 4*ep))/(3*(-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^5*ep^3))
  ),
  INT["A3", 6, 429, 6, 0, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] -> ( 
    INT["A3diminc2", 6, 429, 10, 0, {1, 0, 2, 2, 0, 2, 0, 2, 1, 0, 0, 0}] * (-(1/((-1 + ep)^3*ep))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((-432*(-3 + 4*ep))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^3*(-1 + 3*ep)))
  ),
  INT["A3", 6, 444, 6, 0, {0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] -> ( 
    INT["A3diminc2", 6, 444, 10, 0, {0, 0, 2, 2, 1, 2, 0, 2, 1, 0, 0, 0}] * (((1 + ep)*(-2 + 5*ep))/((-1 + ep)^3*ep*(3 - 8*ep + ep^2))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((1728*(-1 + 2*ep)*(-3 + 4*ep))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^3*(3 - 8*ep + ep^2))) +
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((384*(-3 + 2*ep)*(-1 + 2*ep)^2*(-3 + 4*ep))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^3*(3 - 8*ep + ep^2)))
  ),
  INT["B3", 7, 1770, 7, 0, {0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0}] -> ( 
    INT["A3diminc2", 6, 429, 10, 0, {1, 0, 2, 2, 0, 2, 0, 2, 1, 0, 0, 0}] * ((1 - 6*ep + 7*ep^2)/(2*(-1 + ep)^3*ep^3)) +
    INT["A3diminc4", 5, 433, 13, 0, {2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}] * ((-4*(-2 + 3*ep)*(-1 + 3*ep)*(1 - 5*ep + 3*ep^2))/(3*(-2 + ep)^3*(-1 + ep)^3*ep^5*(-1 + 2*ep))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((216*(-3 + 4*ep)*(-1 + 10*ep - 32*ep^2 + 29*ep^3))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^5*(-1 + 2*ep)*(-1 + 3*ep))) +
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((96*(-3 + 2*ep)*(-3 + 4*ep)*(-1 + 9*ep - 25*ep^2 + 19*ep^3))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^5*(-1 + 3*ep))) +
    INT["B3diminc2", 7, 1770, 10, 0, {0, 2, 0, 1, 0, 2, 1, 1, 0, 1, 2, 0}] * (((-2 + 5*ep)*(-1 + 5*ep))/(2*(-1 + ep)^2*ep^2*(-1 + 2*ep)))
  ),
  INT["B3", 7, 1780, 7, 0, {0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0}] -> ( 
    INT["A3diminc2", 5, 158, 10, 0, {0, 2, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0}] * (((1 + 2*ep)*(-1 + 9*ep - 25*ep^2 + 19*ep^3))/(3*(-1 + ep)^3*ep^5*(-1 + 3*ep))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((216*(-3 + 4*ep)*(3 - 17*ep + 16*ep^2))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^5*(-1 + 3*ep))) +
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((192*(-3 + 2*ep)*(-3 + 4*ep)*(1 - 5*ep + 3*ep^2))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^5)) +
    INT["B3diminc2", 7, 1780, 10, 0, {0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1, 0}] * (-((-2 + 5*ep)*(-1 + 5*ep))/(2*(-1 + ep)^2*ep^2*(-1 + 3*ep)))
  ),
  INT["B3", 7, 1766, 7, 0, {0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0}] -> ( 
    INT["A3diminc4", 5, 433, 13, 0, {2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}] * ((16*(-10 + 14*ep + 87*ep^2 - 198*ep^3 + 108*ep^4))/(3*(-2 + ep)^3*(-1 + ep)^3*ep^3*(-2 + 3*ep)*(-1 - 4*ep + 6*ep^2))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((1728*(-3 + 4*ep)*(5 + 35*ep - 297*ep^2 + 672*ep^3 - 630*ep^4 + 216*ep^5))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^3*(-2 + 3*ep)^2*(-1 + 3*ep)^2*(-1 - 4*ep + 6*ep^2))) +
    INT["B3diminc4", 7, 1766, 13, 0, {0, 2, 2, 0, 0, 3, 2, 1, 0, 2, 1, 0}] * ((24*(-1 + 2*ep)^2*(-5 + 6*ep))/((-2 + ep)^2*(-1 + ep)^2*ep^2*(-2 + 3*ep)*(-1 - 4*ep + 6*ep^2)))
  ),
  INT["A3", 7, 758, 7, 0, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0}] -> ( 
    INT["A3diminc2", 5, 158, 10, 0, {0, 2, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0}] * (-((-1 + 2*ep)*(1 + 2*ep)*(-3 + 8*ep))/(3*(-1 + ep)^3*ep^4*(-1 + 3*ep))) +
    INT["A3diminc2", 7, 758, 10, 0, {0, 2, 2, 0, 2, 1, 1, 1, 0, 1, 0, 0}] * (-(((1 + ep)*(-1 + 2*ep))/((-1 + ep)^2*ep*(-2 + 3*ep)*(-1 + 3*ep)))) +
    INT["A3diminc4", 5, 433, 13, 0, {2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}] * ((8*(-1 + 2*ep)*(3 - 17*ep + 18*ep^2))/(3*(-2 + ep)^3*(-1 + ep)^3*ep^4*(-1 + 3*ep))) +
    INT["A3diminc4", 5, 662, 15, 0, {0, 3, 3, 0, 3, 0, 0, 3, 0, 3, 0, 0}] * ((16*(3 - 14*ep + 14*ep^2))/((-2 + ep)^3*(-1 + ep)^3*ep^4*(1 + ep)*(-1 + 3*ep))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((-432*(-3 + 4*ep)*(9 - 38*ep + 36*ep^2))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^3*(-2 + 3*ep)*(-1 + 3*ep)^2)) +
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((-192*(-3 + 2*ep)*(-1 + 2*ep)*(-3 + 4*ep)*(-3 + 20*ep - 39*ep^2 + 24*ep^3))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^4*(-2 + 3*ep)*(-1 + 3*ep)^2))
  ),
  INT["B3", 7, 1722, 7, 0, {0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0}] -> ( 
    INT["B3", 7, 1722, 7, 0, {0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0}] * (1)
  ),
  INT["C3", 8, 2959, 8, 0, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1}] -> ( 
    INT["A3diminc4", 5, 662, 15, 0, {0, 3, 3, 0, 3, 0, 0, 3, 0, 3, 0, 0}] * ((-16*(-2 + 3*ep)*(14 - 81*ep + 115*ep^2 + 14*ep^3 - 132*ep^4 + 72*ep^5))/((-2 + ep)^3*(-1 + ep)^3*ep^5*(1 + ep)*(-1 + 2*ep)^2*(-2 + ep + 2*ep^2))) +
    INT["A3diminc6", 6, 1683, 20, 0, {3, 4, 0, 0, 3, 0, 0, 3, 0, 4, 3, 0}] * ((576*(-3 + 2*ep)*(-2 + 3*ep)*(-10 + 61*ep - 102*ep^2 + 44*ep^3 + 8*ep^4))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^5*(2 + ep)*(-1 + 2*ep)*(1 + 2*ep)*(-2 + ep + 2*ep^2))) +
    INT["C3diminc4", 8, 2959, 16, 0, {2, 2, 3, 1, 0, 0, 0, 2, 1, 2, 0, 3}] * ((16*(-3 + 4*ep)*(-1 + 4*ep))/((-2 + ep)^2*(-1 + ep)^2*ep^2*(1 + ep)*(-1 + 2*ep)*(-2 + ep + 2*ep^2)))
  ),
  INT["B3", 8, 2750, 8, 0, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1}] -> ( 
    INT["B3", 8, 2750, 8, 0, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1}] * (1)
  ),
  INT["B3", 8, 1662, 8, 0, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0}] -> ( 
    INT["A3diminc2", 6, 429, 10, 0, {1, 0, 2, 2, 0, 2, 0, 2, 1, 0, 0, 0}] * ((4*(-1 + 4*ep)*(5 - 21*ep + 14*ep^2))/(3*(-1 + ep)^3*ep^3*(1 + 3*ep))) +
    INT["A3diminc2", 6, 444, 10, 0, {0, 0, 2, 2, 1, 2, 0, 2, 1, 0, 0, 0}] * ((4*(1 + ep)*(-1 + 4*ep)*(6 - 35*ep + 53*ep^2))/(3*(-1 + ep)^3*ep^2*(1 + 3*ep)*(3 - 8*ep + ep^2))) +
    INT["A3diminc4", 5, 433, 13, 0, {2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}] * ((32*(-2 + 3*ep)*(-1 + 4*ep)*(7 - 31*ep + 26*ep^2))/(9*(-2 + ep)^3*(-1 + ep)^3*ep^5*(1 + 3*ep))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((576*(-3 + 4*ep)*(-1 + 4*ep)*(9 - 69*ep + 185*ep^2 - 255*ep^3 + 250*ep^4))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^5*(-1 + 3*ep)*(1 + 3*ep)*(3 - 8*ep + ep^2))) +
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((512*(1 + ep)*(-3 + 2*ep)*(-1 + 2*ep)*(-3 + 4*ep)*(-1 + 4*ep)*(-3 + 23*ep - 60*ep^2 + 56*ep^3))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^5*(-1 + 3*ep)*(1 + 3*ep)*(3 - 8*ep + ep^2))) +
    INT["B3diminc2", 8, 1662, 10, 0, {0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0}] * ((-16*(-1 + 4*ep)^2)/(3*(-1 + ep)^2*ep*(1 + 3*ep)))
  ),
  INT["A3", 9, 1790, 9, 0, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0}] -> ( 
    INT["A3diminc2", 5, 158, 10, 0, {0, 2, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0}] * ((-4*(1 + 2*ep)*(-59 + 561*ep - 809*ep^2 - 8301*ep^3 + 38934*ep^4 - 62502*ep^5 + 33604*ep^6))/(27*(-1 + ep)^3*ep^5*(-1 + 3*ep)^2*(1 + 3*ep)^2)) +
    INT["A3diminc2", 6, 429, 10, 0, {1, 0, 2, 2, 0, 2, 0, 2, 1, 0, 0, 0}] * ((2*(-47 + 224*ep + 549*ep^2 - 4046*ep^3 + 5276*ep^4))/(9*(-1 + ep)^3*ep^3*(1 + 3*ep)^2)) +
    INT["A3diminc2", 6, 444, 10, 0, {0, 0, 2, 2, 1, 2, 0, 2, 1, 0, 0, 0}] * ((10*(1 + ep)*(-2 + 5*ep)*(-1 + 5*ep)*(1 + 5*ep)*(-3 + 31*ep - 98*ep^2 + 100*ep^3))/(9*(-1 + ep)^3*ep^2*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*(3 - 8*ep + ep^2))) +
    INT["A3diminc2", 7, 758, 10, 0, {0, 2, 2, 0, 2, 1, 1, 1, 0, 1, 0, 0}] * ((8*(1 + ep)*(4 - 14*ep - 31*ep^2 + 191*ep^3))/(9*(-1 + ep)^2*(-2 + 3*ep)*(-1 + 3*ep)^2*(1 + 3*ep)^2)) +
    INT["A3diminc2", 9, 1790, 10, 0, {0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 0}] * ((-20*(-1 + 2*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(1 + 5*ep))/(9*(-1 + ep)^2*(-1 + 3*ep)*(1 + 3*ep)^2)) +
    INT["A3diminc4", 5, 433, 13, 0, {2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}] * ((16*(118 - 1337*ep + 3644*ep^2 + 13324*ep^3 - 104392*ep^4 + 255169*ep^5 - 280538*ep^6 + 117468*ep^7))/(27*(-2 + ep)^3*(-1 + ep)^3*ep^5*(-1 + 3*ep)^2*(1 + 3*ep)^2)) +
    INT["A3diminc4", 5, 662, 15, 0, {0, 3, 3, 0, 3, 0, 0, 3, 0, 3, 0, 0}] * ((32*(74 - 775*ep + 2032*ep^2 + 6078*ep^3 - 46578*ep^4 + 105593*ep^5 - 104316*ep^6 + 37580*ep^7))/(9*(-2 + ep)^3*(-1 + ep)^3*ep^5*(1 + ep)*(-1 + 2*ep)*(-1 + 3*ep)^2*(1 + 3*ep)^2)) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((16*(-3 + 4*ep)*(6702 - 76639*ep + 150033*ep^2 + 1533455*ep^3 - 8624487*ep^4 + 8995373*ep^5 + 47019939*ep^6 - 174380475*ep^7 + 245506677*ep^8 - 156396834*ep^9 + 35231760*ep^10))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^5*(-2 + 3*ep)*(-1 + 3*ep)^3*(1 + 3*ep)^3*(3 - 8*ep + ep^2))) +
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((256*(-3 + 2*ep)*(-3 + 4*ep)*(-150 + 1957*ep - 6392*ep^2 - 25157*ep^3 + 218416*ep^4 - 289805*ep^5 - 2100998*ep^6 + 11229357*ep^7 - 25944870*ep^8 + 33294312*ep^9 - 23161014*ep^10 + 6853464*ep^11))/(9*(-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^5*(-2 + 3*ep)*(-1 + 3*ep)^3*(1 + 3*ep)^3*(3 - 8*ep + ep^2))) +
    INT["A3diminc6", 6, 1433, 16, 0, {2, 0, 0, 3, 3, 0, 0, 2, 3, 0, 3, 0}] * ((256*(-3 + 2*ep)^2*(-1 + 2*ep)^3*(-3 + 4*ep)*(49 + 109*ep - 1169*ep^2 - 2445*ep^3 + 5184*ep^4))/(81*(-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^5*ep^5*(-1 + 3*ep)*(1 + 3*ep)^3))
  ),
  INT["B3", 9, 1790, 9, 0, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0}] -> ( 
    INT["A3diminc2", 5, 158, 10, 0, {0, 2, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0}] * (-((1 + 2*ep)*(39 - 290*ep - 870*ep^2 + 11524*ep^3 - 9819*ep^4 - 141924*ep^5 + 473864*ep^6 - 550856*ep^7 + 222880*ep^8))/(9*(-1 + ep)^3*ep^6*(-1 + 2*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep))) +
    INT["A3diminc2", 6, 429, 10, 0, {1, 0, 2, 2, 0, 2, 0, 2, 1, 0, 0, 0}] * ((20 - 127*ep - 56*ep^2 + 1901*ep^3 - 4548*ep^4 + 3122*ep^5)/(3*(-1 + ep)^3*ep^4*(-1 + 2*ep)*(1 + 3*ep))) +
    INT["A3diminc2", 6, 444, 10, 0, {0, 0, 2, 2, 1, 2, 0, 2, 1, 0, 0, 0}] * (-((1 + ep)*(-146 + 979*ep + 5844*ep^2 - 51789*ep^3 + 23232*ep^4 + 559590*ep^5 - 1468966*ep^6 + 1115144*ep^7))/(9*(-1 + ep)^3*ep^3*(-1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)*(3 - 8*ep + ep^2))) +
    INT["A3diminc2", 7, 758, 10, 0, {0, 2, 2, 0, 2, 1, 1, 1, 0, 1, 0, 0}] * ((2*(1 + ep)*(-10 + 25*ep + 514*ep^2 - 717*ep^3 - 3900*ep^4 + 5216*ep^5))/(3*(-1 + ep)^2*ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep))) +
    INT["A3diminc4", 5, 433, 13, 0, {2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}] * ((8*(-56 + 580*ep + 1330*ep^2 - 35389*ep^3 + 75770*ep^4 + 616582*ep^5 - 2960626*ep^6 + 242173*ep^7 + 25400958*ep^8 - 69493502*ep^9 + 83486796*ep^10 - 48020544*ep^11 + 10715328*ep^12))/(9*(-2 + ep)^3*(-1 + ep)^3*ep^6*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(-1 - 4*ep + 6*ep^2))) +
    INT["A3diminc4", 5, 662, 15, 0, {0, 3, 3, 0, 3, 0, 0, 3, 0, 3, 0, 0}] * ((16*(-22 + 187*ep + 199*ep^2 - 6003*ep^3 + 10635*ep^4 + 65128*ep^5 - 299720*ep^6 + 471540*ep^7 - 309232*ep^8 + 64768*ep^9))/(3*(-2 + ep)^3*(-1 + ep)^3*ep^6*(1 + ep)*(-1 + 2*ep)^2*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((-144*(-3 + 4*ep)*(692 - 7688*ep - 6919*ep^2 + 395285*ep^3 - 1215049*ep^4 - 5134219*ep^5 + 34784883*ep^6 - 29675719*ep^7 - 244151215*ep^8 + 816025299*ep^9 - 839678108*ep^10 - 484644334*ep^11 + 1944252084*ep^12 - 1725357600*ep^13 + 535813056*ep^14))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^6*(-1 + 2*ep)*(-2 + 3*ep)^2*(-1 + 3*ep)^2*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(3 - 8*ep + ep^2)*(-1 - 4*ep + 6*ep^2))) +
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((-64*(-3 + 2*ep)*(-3 + 4*ep)*(-8 + 210*ep - 2243*ep^2 + 11743*ep^3 - 20558*ep^4 - 117906*ep^5 + 1218985*ep^6 - 6987113*ep^7 + 27713180*ep^8 - 70816670*ep^9 + 108657300*ep^10 - 90621624*ep^11 + 31535904*ep^12))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^6*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)^2*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(3 - 8*ep + ep^2))) +
    INT["B3", 7, 1722, 7, 0, {0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0}] * (-(-13 + 17*ep + 594*ep^2 - 918*ep^3 - 7706*ep^4 + 15736*ep^5)/(3*ep*(-1 + 2*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep))) +
    INT["B3diminc2", 7, 1770, 10, 0, {0, 2, 0, 1, 0, 2, 1, 1, 0, 1, 2, 0}] * ((5*(-2 + 5*ep)*(-1 + 5*ep)*(1 + 5*ep)*(-5 + 12*ep))/(3*(-1 + ep)^2*ep^3*(-1 + 2*ep)*(1 + 3*ep))) +
    INT["B3diminc2", 7, 1780, 10, 0, {0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1, 0}] * ((5*(-1 + 2*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(1 + 5*ep)*(-1 + 2*ep + 72*ep^2))/(6*(-1 + ep)^2*ep^3*(-1 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep))) +
    INT["B3diminc2", 8, 1662, 10, 0, {0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0}] * ((4*(3 - 10*ep - 114*ep^2 + 379*ep^3))/(3*(-1 + ep)^2*ep^2*(1 + 3*ep))) +
    INT["B3diminc2", 9, 1790, 10, 0, {0, 1, 1, 2, 1, 1, 1, 1, 0, 1, 1, 0}] * ((-10*(-2 + 5*ep)*(-1 + 5*ep)*(1 + 5*ep))/(3*(-1 + ep)^2*ep*(1 + 3*ep))) +
    INT["B3diminc4", 7, 1766, 13, 0, {0, 2, 2, 0, 0, 3, 2, 1, 0, 2, 1, 0}] * ((-8*(-1 + 2*ep)*(-5 + 6*ep)*(-13 + 37*ep + 624*ep^2 - 1618*ep^3 - 8456*ep^4 + 20736*ep^5))/((-2 + ep)^2*(-1 + ep)^2*ep^3*(-2 + 3*ep)*(1 + 3*ep)*(-1 + 4*ep)*(1 + 4*ep)*(-1 - 4*ep + 6*ep^2)))
  ),
  INT["C3", 9, 1015, 9, 0, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0}] -> ( 
    INT["A3diminc2", 6, 429, 10, 0, {1, 0, 2, 2, 0, 2, 0, 2, 1, 0, 0, 0}] * ((-2*(-1 + 2*ep)*(-28 + 25*ep + 840*ep^2 - 992*ep^3 - 6488*ep^4 + 14971*ep^5))/(9*(-1 + ep)^3*ep^4*(-1 + 3*ep)*(1 + 3*ep)^2)) +
    INT["A3diminc2", 6, 444, 10, 0, {0, 0, 2, 2, 1, 2, 0, 2, 1, 0, 0, 0}] * ((4*(1 + ep)*(-1 + 4*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-28 - 197*ep - 141*ep^2 + 712*ep^3))/(9*(-1 + ep)^3*ep^3*(-1 + 3*ep)*(1 + 3*ep)^2*(3 - 8*ep + ep^2))) +
    INT["A3diminc4", 5, 433, 13, 0, {2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}] * ((16*(80 - 108*ep - 4536*ep^2 + 8749*ep^3 + 85860*ep^4 - 225725*ep^5 - 434855*ep^6 + 2014564*ep^7 - 2305059*ep^8 + 795672*ep^9 + 81054*ep^10))/(27*(-2 + ep)^3*(-1 + ep)^3*ep^6*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 - 4*ep + 6*ep^2))) +
    INT["A3diminc6", 4, 172, 16, 0, {0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}] * ((32*(-3 + 4*ep)*(-3036 + 12848*ep + 180649*ep^2 - 940529*ep^3 - 3347309*ep^4 + 25466779*ep^5 + 3785704*ep^6 - 297674941*ep^7 + 535433136*ep^8 + 851944761*ep^9 - 4073690691*ep^10 + 5131542150*ep^11 - 1818754371*ep^12 - 1132550748*ep^13 + 783710478*ep^14))/((-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^3*ep^6*(-2 + 3*ep)^2*(-1 + 3*ep)^3*(1 + 3*ep)^3*(3 - 8*ep + ep^2)*(-1 - 4*ep + 6*ep^2))) +
    INT["A3diminc6", 5, 412, 16, 0, {0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}] * ((128*(-3 + 2*ep)*(-1 + 2*ep)*(-3 + 4*ep)*(-390 + 821*ep + 17168*ep^2 - 37234*ep^3 - 268618*ep^4 + 654566*ep^5 + 1409684*ep^6 - 4556274*ep^7 + 1419180*ep^8 + 2506185*ep^9))/(9*(-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^4*ep^6*(-1 + 3*ep)^2*(1 + 3*ep)^3*(3 - 8*ep + ep^2))) +
    INT["A3diminc6", 6, 1433, 16, 0, {2, 0, 0, 3, 3, 0, 0, 2, 3, 0, 3, 0}] * ((512*(-3 + 2*ep)^2*(-1 + 2*ep)^2*(-3 + 4*ep)*(-1 + 4*ep)*(1 + 4*ep)*(-19 - 87*ep + 235*ep^2 + 1443*ep^3 + 324*ep^4))/(81*(-3 + ep)^3*(-2 + ep)^3*(-1 + ep)^5*ep^6*(-1 + 3*ep)*(1 + 3*ep)^3)) +
    INT["B3", 7, 1722, 7, 0, {0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0}] * ((-4*(-2 - ep + 19*ep^2 - 38*ep^3 + 1252*ep^4))/(9*ep*(-1 + 3*ep)*(1 + 3*ep)^2)) +
    INT["B3diminc2", 7, 1770, 10, 0, {0, 2, 0, 1, 0, 2, 1, 1, 0, 1, 2, 0}] * ((-10*(-2 + 5*ep)*(-1 + 5*ep)*(1 + 5*ep)*(-6 - 5*ep + 13*ep^2))/(9*(-1 + ep)^2*ep^3*(-1 + 3*ep)*(1 + 3*ep)^2)) +
    INT["B3diminc4", 7, 1766, 13, 0, {0, 2, 2, 0, 0, 3, 2, 1, 0, 2, 1, 0}] * ((-32*(-1 + 2*ep)^2*(-5 + 6*ep)*(-2 - ep + 19*ep^2 - 38*ep^3 + 1252*ep^4))/(3*(-2 + ep)^2*(-1 + ep)^2*ep^3*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 3*ep)^2*(-1 - 4*ep + 6*ep^2))) +
    INT["C3diminc2", 9, 1015, 10, 0, {1, 1, 1, 0, 1, 2, 1, 1, 1, 1, 0, 0}] * ((-40*(-1 + 4*ep)*(1 + 4*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(1 + 5*ep))/(9*(-1 + ep)^2*ep*(-1 + 3*ep)*(1 + 3*ep)^2))
  )
};


==> anc/Fg.m <==
(******************************************************************************
On the Computation of Form Factors in Massless QCD with Finite Master Integrals
A. von Manteuffel, E. Panzer, R.M. Schabinger
******************************************************************************)


(* one-loop gluon form factor: master integral coefficients *)

b[1]=-(2 (1-3 ep+2 ep^2+ep^3))/(-1+ep)^2;


(* one-loop gluon form factor: reduced integrand *)

Fg[1]:=Color[CA](
1/ep^2 (b[1] INT["A1diminc2",2,3,4,0,{2,2,0}])
);


(* two-loop gluon form factor: master integral coefficients *)

d[1]=(4 (1-3 ep+2 ep^2+ep^3)^2)/(-1+ep)^4;
d[2]=(4 (60-756 ep+3717 ep^2-9427 ep^3+12959 ep^4-7933 ep^5-2036 ep^6+6096 ep^7-2672 ep^8-400 ep^9+384 ep^10))/((-1+ep)^4 (-2+ep)^2 (-3+2 ep) (-1+2 ep)^2 (-2+ep+2 ep^2));
d[3]=(16 (-2+3 ep) (-6+99 ep-360 ep^2+509 ep^3-323 ep^4+108 ep^5+97 ep^6-240 ep^7+108 ep^8))/((-1+ep)^5 (-2+ep)^2 (-3+ep)^2 (1+2 ep) (-2+ep+2 ep^2));
d[4]=(6 (-2+3 ep))/((-1+ep) (-2+ep) (-2+ep+2 ep^2));
d[5]=(8 (8-48 ep+98 ep^2-60 ep^3-49 ep^4+78 ep^5-28 ep^6-4 ep^7+8 ep^8))/((-1+ep)^3 (-2+ep)^2 (-3+2 ep) (-1+2 ep)^2 (-2+ep+2 ep^2));
d[6]=(32 (-2+3 ep) (2-3 ep-5 ep^2-2 ep^3+26 ep^4-9 ep^5-14 ep^6+8 ep^7))/((-1+ep)^4 (-2+ep)^2 (-3+ep)^2 (-1+2 ep) (1+2 ep) (-2+ep+2 ep^2));
d[7]=-((2 (2-5 ep+ep^2+4 ep^3))/((-1+ep)^2 (-2+ep) (-1+2 ep) (-2+ep+2 ep^2)));
d[8]=(16 (-2+3 ep+ep^2) (4-7 ep-2 ep^2+4 ep^3))/((-1+ep)^2 (-2+ep)^2 (-1+2 ep)^2 (-2+ep+2 ep^2));
d[9]=-((64 (1+ep) (-3+2 ep) (-2+3 ep) (4-12 ep+3 ep^2+12 ep^3))/((-1+ep)^3 (-2+ep)^2 (-3+ep)^2 (-1+2 ep) (1+2 ep) (-2+ep+2 ep^2)));
d[10]=(4 (2-5 ep+ep^2+4 ep^3))/((-1+ep)^2 (-2+ep) (-1+2 ep) (-2+ep+2 ep^2));


(* two-loop gluon form factor: reduced integrand *)

Fg[2]:=Color[CA^2](
1/ep^4 (d[1] INT["A2diminc2",4,15,8,0,{2,2,2,2,0,0,0}]+d[2] INT["A2diminc4",3,22,9,0,{0,3,3,0,3,0,0}]+d[3] INT["A2diminc6",4,58,12,0,{0,3,0,3,3,3,0}])
+1/ep(d[4] INT["B2diminc4",6,63,10,0,{2,2,2,2,1,1,0}])
)+Color[CA nf](
1/ep^3 (d[5] INT["A2diminc4",3,22,9,0,{0,3,3,0,3,0,0}]+d[6] INT["A2diminc6",4,58,12,0,{0,3,0,3,3,3,0}])
+d[7] INT["B2diminc4",6,63,10,0,{2,2,2,2,1,1,0}]
)+Color[CF nf](
1/ep^2(d[8] INT["A2diminc4",3,22,9,0,{0,3,3,0,3,0,0}]+d[9] INT["A2diminc6",4,58,12,0,{0,3,0,3,3,3,0}])
+d[10] INT["B2diminc4",6,63,10,0,{2,2,2,2,1,1,0}]
);


(* three-loop gluon form factor: master integral coefficients *)

f[1]=(32 (536544-13166712 ep+137393820 ep^2-666754686 ep^3-729898407 ep^4+37423310442 ep^5-305168630969 ep^6+1356143410026 ep^7-2728541220109 ep^8-7215779208477 ep^9+83591843684391 ep^10-374546659442109 ep^11+1113624123874387 ep^12-2432326954109148 ep^13+4041839988433583 ep^14-5193234388780284 ep^15+5267293523110929 ep^16-4481871416765961 ep^17+3657295749384913 ep^18-3131820798315003 ep^19+2393640303814880 ep^20-1064880368891544 ep^21-325028082290178 ep^22+992173377255864 ep^23-856974360371328 ep^24+436167096136920 ep^25-141792597463896 ep^26+28901974069728 ep^27-3354782347296 ep^28+154622089728 ep^29+4988459520 ep^30))/((-1+ep)^6 (-2+ep)^4 (-3+ep)^3 (1+ep) (-3+2 ep)^2 (-1+2 ep)^2 (1+2 ep) (-2+3 ep)^2 (-1+3 ep)^3 (-1+4 ep) (-3+5 ep) (3-8 ep+ep^2) (-1-4 ep+6 ep^2) (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
f[2]=(32 (21924-625248 ep+8196879 ep^2-65413100 ep^3+354549004 ep^4-1377907829 ep^5+3944886441 ep^6-8388618239 ep^7+13094107017 ep^8-14307143133 ep^9+9287448736 ep^10-356812613 ep^11-6175306389 ep^12+6498717746 ep^13-2950960956 ep^14+85234112 ep^15+539130736 ep^16-194337440 ep^17-5749056 ep^18+10575360 ep^19))/(9 (-1+ep)^6 (-2+ep)^3 (1+ep) (-3+2 ep) (-1+2 ep)^3 (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep) (-2+ep+2 ep^2));
f[3]=-(4 (1+2 ep) (14742-413073 ep+5292918 ep^2-41010321 ep^3+213981160 ep^4-791554065 ep^5+2122808665 ep^6-4121947215 ep^7+5589205083 ep^8-4605533703 ep^9+591215067 ep^10+4177178253 ep^11-6362293447 ep^12+5040215217 ep^13-2287295142 ep^14+407577099 ep^15+139009274 ep^16-91726032 ep^17+15279840 ep^18))/(27 (-1+ep)^6 (1+ep) (-3+2 ep)^2 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep));
f[4]=(128 (-25272+1123632 ep-22535442 ep^2+273894948 ep^3-2276287704 ep^4+13795990370 ep^5-63334366631 ep^6+225236522116 ep^7-627619258094 ep^8+1372105479961 ep^9-2327036975435 ep^10+2957052046971 ep^11-2539089112786 ep^12+833915840816 ep^13+1422532434983 ep^14-2964206604898 ep^15+3083821124762 ep^16-2154921275675 ep^17+1062860304237 ep^18-366041306289 ep^19+83552049414 ep^20-11270166480 ep^21+671185440 ep^22))/(9 (-1+ep)^7 (-2+ep)^4 (-3+ep)^3 (1+ep) (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^3 (-1+4 ep) (-3+5 ep) (3-8 ep+ep^2));
f[5]=-(32 (1296+13500 ep-734454 ep^2+8472999 ep^3-41871103 ep^4+25114027 ep^5+920816136 ep^6-6344016729 ep^7+23714406594 ep^8-58996171968 ep^9+102210729422 ep^10-120329737511 ep^11+80857632801 ep^12+8071461771 ep^13-93939455160 ep^14+127470311625 ep^15-105278458372 ep^16+60405093766 ep^17-24329035128 ep^18+6537871512 ep^19-1031499360 ep^20+69050880 ep^21))/(27 (-1+ep)^6 (-2+ep)^3 (1+ep) (-3+2 ep)^2 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep) (-1-4 ep+6 ep^2));
f[6]=-(8 (1-3 ep+2 ep^2+ep^3)^3)/(-1+ep)^6;
f[7]=-(1152 (-2+3 ep) (1-3 ep+2 ep^2+ep^3) (-6+99 ep-360 ep^2+509 ep^3-323 ep^4+108 ep^5+97 ep^6-240 ep^7+108 ep^8))/((-1+ep)^7 (-2+ep)^3 (-3+ep)^3 (1+ep) (2+ep) (1+2 ep) (-2+ep+2 ep^2));
f[8]=(256 (-1+2 ep) (-3+4 ep) (-1323+14364 ep-59643 ep^2+121682 ep^3-133059 ep^4+104720 ep^5-126222 ep^6+149636 ep^7-87705 ep^8+17064 ep^9+810 ep^10))/(81 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+3 ep) (-3+5 ep));
f[9]=(4 (-144+2586 ep-21235 ep^2+100974 ep^3-293814 ep^4+503039 ep^5-385587 ep^6-203898 ep^7+682813 ep^8-472203 ep^9+29520 ep^10+28156 ep^11+65343 ep^12-36198 ep^13+1080 ep^14))/(9 (-1+ep)^6 (1+ep) (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-3+5 ep));
f[10]=-((16 (-5+2 ep) (1+2 ep) (1-3 ep+2 ep^2+ep^3) (108-1173 ep+5133 ep^2-11775 ep^3+15815 ep^4-14316 ep^5+10792 ep^6-6360 ep^7+1728 ep^8))/((-1+ep)^6 (-2+ep)^3 (1+ep) (-3+4 ep) (-1+4 ep) (3-4 ep-8 ep^2+3 ep^3+18 ep^4)));
f[11]=(4 (8856-194022 ep+1898331 ep^2-10916025 ep^3+40776571 ep^4-102790369 ep^5+173887860 ep^6-182323217 ep^7+74031107 ep^8+95005410 ep^9-195885475 ep^10+173855344 ep^11-92360124 ep^12+30159167 ep^13-5624558 ep^14+468120 ep^15))/(9 (-1+ep)^5 (-2+ep) (-3+2 ep) (-1+2 ep)^3 (-1+3 ep) (-3+4 ep) (-3+5 ep) (3-8 ep+ep^2));
f[12]=((4 (120-1436 ep+7039 ep^2-17772 ep^3+22662 ep^4-7384 ep^5-17549 ep^6+24974 ep^7-13228 ep^8+2470 ep^9+80 ep^10))/((-1+ep)^4 (1+ep) (-3+2 ep) (-1+2 ep)^2 (-3+5 ep)));
f[13]=-(2 (-90+1143 ep-5879 ep^2+15612 ep^3-22276 ep^4+14360 ep^5+4196 ep^6-19645 ep^7+24565 ep^8-16546 ep^9+4488 ep^10))/((-1+ep)^4 (1+ep) (-3+2 ep) (-1+3 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep));
f[14]=-(48 (-2+ep) (-5+6 ep) (-117+1845 ep-11996 ep^2+41623 ep^3-81287 ep^4+79393 ep^5-2308 ep^6-84707 ep^7+93676 ep^8-43606 ep^9+7060 ep^10+400 ep^11))/((-1+ep)^4 (-2+ep)^3 (1+ep) (-3+2 ep) (-2+3 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep) (-1-4 ep+6 ep^2));
f[15]=(48 (-2+3 ep) (1-3 ep+2 ep^2+ep^3))/((-1+ep)^3 (-2+ep)^2 (1+ep) (-2+ep+2 ep^2));
f[16]=-(8 (-7+75 ep-330 ep^2+761 ep^3-982 ep^4+725 ep^5-335 ep^6+105 ep^7))/((-1+ep)^4 (-1+2 ep) (-3+5 ep));
f[17]=-(4 (1+ep) (594-12762 ep+116934 ep^2-604270 ep^3+1958463 ep^4-4213139 ep^5+6403764 ep^6-7887078 ep^7+9515427 ep^8-10837799 ep^9+9002514 ep^10-4299736 ep^11+855360 ep^12))/(9 (-1+ep)^5 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep));
f[18]=-((2 (117-1431 ep+7046 ep^2-17399 ep^3+20509 ep^4-2973 ep^5-20982 ep^6+23899 ep^7-9182 ep^8-428 ep^9+800 ep^10))/((-1+ep)^2 (1+ep) (-3+2 ep) (-1+2 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep)));
f[19]=(3 (-1+2 ep) (-2+3 ep) (1-3 ep+2 ep^2+ep^3))/((-1+ep) (-3+4 ep) (-1+4 ep));
f[20]=-(4 (-30+362 ep-1652 ep^2+3746 ep^3-4775 ep^4+4343 ep^5-3803 ep^6+2025 ep^7))/(9 (-1+ep)^4 (-1+3 ep) (-3+5 ep));
f[21]=((4 (10-96 ep+372 ep^2-730 ep^3+749 ep^4-376 ep^5+75 ep^6))/((-1+ep)^3 (-1+2 ep) (-3+5 ep)));
f[22]=-(96 (400464-11012112 ep+127607184 ep^2-754700364 ep^3+1652254275 ep^4+8680697408 ep^5-91006602457 ep^6+402285176268 ep^7-1098698281034 ep^8+1936514246533 ep^9-2064630704804 ep^10+1165876662693 ep^11-1001379452304 ep^12+2365599275086 ep^13+3132624472001 ep^14-31666653975190 ep^15+83941498604330 ep^16-126438298757375 ep^17+118235564616058 ep^18-60652638839827 ep^19-2752211617563 ep^20+38111093272284 ep^21-47551405861830 ep^22+44844227390916 ep^23-34783824829104 ep^24+20329905159072 ep^25-8154405781920 ep^26+2037669991488 ep^27-269771337216 ep^28+12373171200 ep^29))/((-1+ep)^6 (-2+ep)^4 (-3+ep)^3 (1+ep) (-3+2 ep)^2 (-1+2 ep)^2 (1+2 ep) (-2+3 ep)^2 (-1+3 ep)^3 (-1+4 ep) (-3+5 ep) (3-8 ep+ep^2) (-1-4 ep+6 ep^2) (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
f[23]=-(32 (-792+20196 ep-234206 ep^2+1628327 ep^3-7521757 ep^4+24092025 ep^5-53763143 ep^6+79930438 ep^7-64679128 ep^8-11717763 ep^9+101617551 ep^10-120454211 ep^11+50871307 ep^12+28827700 ep^13-48420584 ep^14+23289880 ep^15-2056784 ep^16-1926048 ep^17+497280 ep^18))/(3 (-1+ep)^6 (-2+ep)^3 (1+ep) (-3+2 ep) (-1+2 ep)^3 (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep) (-2+ep+2 ep^2));
f[24]=(2 (1+2 ep) (-4104+107496 ep-1270794 ep^2+8945588 ep^3-41567770 ep^4+133031048 ep^5-294245439 ep^6+428114154 ep^7-325774565 ep^8-103090500 ep^9+576142617 ep^10-649306322 ep^11+276713567 ep^12+114237864 ep^13-199590824 ep^14+86699056 ep^15-1675440 ep^16-9666816 ep^17+2200320 ep^18))/(9 (-1+ep)^6 (1+ep) (-3+2 ep)^2 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep));
f[25]=-(64 (-23328+678240 ep-9142488 ep^2+76250544 ep^3-444229024 ep^4+1941929304 ep^5-6702578357 ep^6+18973537659 ep^7-45085385274 ep^8+90219224440 ep^9-149055938890 ep^10+194151169422 ep^11-180469952812 ep^12+81881474400 ep^13+66932516799 ep^14-182500571377 ep^15+204615140942 ep^16-148040319288 ep^17+73596998064 ep^18-24758784288 ep^19+5248342080 ep^20-591750144 ep^21+21427200 ep^22))/(3 (-1+ep)^7 (-2+ep)^4 (-3+ep)^3 (1+ep) (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^3 (-1+4 ep) (-3+5 ep) (3-8 ep+ep^2));
f[26]=(16 (-432+17640 ep-235572 ep^2+1376150 ep^3-1891568 ep^4-24521776 ep^5+188156837 ep^6-706823224 ep^7+1699086789 ep^8-2793348736 ep^9+3146101305 ep^10-2128843094 ep^11-160381617 ep^12+2968970660 ep^13-4950609270 ep^14+4804630540 ep^15-2813298216 ep^16+799088208 ep^17+53585856 ep^18-100970496 ep^19+19906560 ep^20))/(9 (-1+ep)^5 (-2+ep)^3 (1+ep) (-3+2 ep)^2 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep) (-1-4 ep+6 ep^2));
f[27]=-(2304 (-2+3 ep) (1-3 ep+2 ep^2+ep^3) (2-3 ep-5 ep^2-2 ep^3+26 ep^4-9 ep^5-14 ep^6+8 ep^7))/((-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (1+ep) (2+ep) (-1+2 ep) (1+2 ep) (-2+ep+2 ep^2));
f[28]=((128 (-1+2 ep) (-3+4 ep) (252-3162 ep+13510 ep^2-25208 ep^3+20405 ep^4-11006 ep^5+11639 ep^6+1650 ep^7-13140 ep^8+5400 ep^9))/(27 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+3 ep) (-3+5 ep)));
f[29]=-(2 (-24+556 ep-5684 ep^2+33612 ep^3-125522 ep^4+302088 ep^5-451421 ep^6+346202 ep^7+48443 ep^8-417314 ep^9+483813 ep^10-324310 ep^11+146779 ep^12-44610 ep^13+7200 ep^14))/(3 (-1+ep)^6 (1+ep) (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep) (-3+5 ep));
f[30]=-((16 (-5+2 ep) (1+2 ep) (1-3 ep+2 ep^2+ep^3) (-18+121 ep-240 ep^2-15 ep^3+516 ep^4-436 ep^5+112 ep^6))/((-1+ep)^5 (-2+ep)^3 (1+ep) (-3+4 ep) (-1+4 ep) (3-4 ep-8 ep^2+3 ep^3+18 ep^4)));
f[31]=-(2 (-1008+19152 ep-173708 ep^2+1012946 ep^3-4250679 ep^4+13322287 ep^5-30969682 ep^6+51339498 ep^7-55142206 ep^8+25701118 ep^9+23747136 ep^10-55920640 ep^11+51619213 ep^12-27629745 ep^13+8587110 ep^14-1312920 ep^15+51840 ep^16))/(9 (-1+ep)^6 (-2+ep) (-3+2 ep) (-1+2 ep)^3 (-1+3 ep) (-3+4 ep) (-3+5 ep) (3-8 ep+ep^2));
f[32]=-(2 (168-2032 ep+9656 ep^2-21488 ep^3+16223 ep^4+20689 ep^5-46600 ep^6+20294 ep^7+11811 ep^8-8199 ep^9-1530 ep^10+1200 ep^11))/(3 (-1+ep)^4 (1+ep) (-3+2 ep) (-1+2 ep)^2 (-1+3 ep) (-3+5 ep));
f[33]=-(2 (-360+3924 ep-16472 ep^2+32971 ep^3-27880 ep^4-6530 ep^5+35204 ep^6-36323 ep^7+21478 ep^8-3432 ep^9-4320 ep^10+1920 ep^11))/(3 (-1+ep)^4 (1+ep) (-3+2 ep) (-1+3 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep));
f[34]=-(16 (-5+6 ep) (-90+1359 ep-8003 ep^2+22744 ep^3-27704 ep^4-7184 ep^5+55583 ep^6-47829 ep^7+1516 ep^8+14676 ep^9-6336 ep^10+960 ep^11))/((-1+ep)^3 (-2+ep)^2 (1+ep) (-3+2 ep) (-2+3 ep) (-1+3 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep) (-1-4 ep+6 ep^2));
f[35]=-((16 (1-3 ep+2 ep^2+ep^3) (2-5 ep+ep^2+4 ep^3))/((-1+ep)^4 (-2+ep)^2 (1+ep) (-1+2 ep) (-2+ep+2 ep^2)));
f[36]=-(4 (20-156 ep+413 ep^2-297 ep^3-397 ep^4+525 ep^5))/(3 (-1+ep)^3 (-1+2 ep) (-3+5 ep));
f[37]=-(2 (1+ep) (252-4140 ep+29264 ep^2-116515 ep^3+286411 ep^4-449964 ep^5+466742 ep^6-375779 ep^7+349883 ep^8-357522 ep^9+243464 ep^10-76224 ep^11+3840 ep^12))/(3 (-1+ep)^5 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep));
f[38]=-((2 (-90+1179 ep-6059 ep^2+14430 ep^3-10339 ep^4-23604 ep^5+56151 ep^6-33949 ep^7-15025 ep^8+25806 ep^9-9576 ep^10+960 ep^11))/(3 (-1+ep) (1+ep) (-3+2 ep) (-1+2 ep)^2 (-1+3 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep)));
f[39]=-(((1-3 ep+2 ep^2+ep^3) (2-5 ep+ep^2+4 ep^3))/((-1+ep)^2 (-3+4 ep) (-1+4 ep)));
f[40]=((4 (2-28 ep+82 ep^2+29 ep^3-380 ep^4+330 ep^5+75 ep^6))/(3 (-1+ep)^3 (-1+3 ep) (-3+5 ep)));
f[41]=-(2 (-20+136 ep-342 ep^2+389 ep^3-250 ep^4+135 ep^5))/(3 (-1+ep)^3 (-1+2 ep) (-3+5 ep));
f[42]=-(4 (-4+31 ep-84 ep^2+91 ep^3-15 ep^4-40 ep^5+25 ep^6))/((-1+ep)^3 (-1+3 ep) (-3+5 ep));
f[43]=-(576 (-6480+146448 ep-1355688 ep^2+6593724 ep^3-23766761 ep^4+151387468 ep^5-1095353674 ep^6+4103862799 ep^7+2451879809 ep^8-110378717983 ep^9+639547056254 ep^10-2200223289227 ep^11+5231986265321 ep^12-8950893822379 ep^13+10994383054156 ep^14-9378943725926 ep^15+5316305440323 ep^16-2546332102694 ep^17+2840041336556 ep^18-3955918887714 ep^19+3293639060400 ep^20-1334357752596 ep^21-12202225992 ep^22+253850679216 ep^23-97491224160 ep^24+10875264768 ep^25+520680960 ep^26))/((-1+ep)^5 (-2+ep)^4 (-3+ep)^3 (-3+2 ep) (-1+2 ep)^2 (1+2 ep) (-2+3 ep)^2 (-1+3 ep)^3 (-1+4 ep) (-3+5 ep) (3-8 ep+ep^2) (-1-4 ep+6 ep^2) (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
f[44]=(64 (-168+4204 ep-47370 ep^2+316043 ep^3-1378600 ep^4+4080649 ep^5-8154655 ep^6+10264634 ep^7-5842782 ep^8-3866931 ep^9+9826291 ep^10-6268935 ep^11-704492 ep^12+2850832 ep^13-1001552 ep^14-218896 ep^15+141760 ep^16))/((-1+ep)^5 (-2+ep)^3 (1+ep) (-1+2 ep)^3 (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep) (-2+ep+2 ep^2));
f[45]=-(4 (1+2 ep) (-1224+30960 ep-353828 ep^2+2409823 ep^3-10847042 ep^4+33746747 ep^5-73389658 ep^6+109033870 ep^7-100755650 ep^8+36060303 ep^9+35881882 ep^10-55514323 ep^11+27787488 ep^12-1217124 ep^13-3993792 ep^14+1120320 ep^15))/(9 (-1+ep)^5 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep));
f[46]=-(32 (-144+504 ep+25384 ep^2-300494 ep^3+1122447 ep^4+2383804 ep^5-42562968 ep^6+211612703 ep^7-627874892 ep^8+1263984327 ep^9-1807276185 ep^10+1866464760 ep^11-1376240240 ep^12+647889524 ep^13-49275186 ep^14-225456888 ep^15+206375832 ep^16-85024512 ep^17+14152320 ep^18))/(9 (-1+ep)^5 (-2+ep)^3 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep) (-1-4 ep+6 ep^2));
f[47]=-(256 (-3+2 ep) (-1+2 ep) (-3+4 ep) (12-170 ep+1021 ep^2-3001 ep^3+3420 ep^4+699 ep^5-2365 ep^6-1500 ep^7+1500 ep^8))/(9 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+3 ep) (-3+5 ep));
f[48]=-(128 (13824-397728 ep+5287740 ep^2-43104282 ep^3+240960582 ep^4-978055927 ep^5+2973325897 ep^6-6868485729 ep^7+12059219275 ep^8-15815944869 ep^9+14738461619 ep^10-8376276661 ep^11+742717271 ep^12+3391180292 ep^13-3216717120 ep^14+1442353800 ep^15-313596480 ep^16+15553152 ep^17+3502080 ep^18))/((-1+ep)^6 (-2+ep)^4 (-3+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^3 (-1+4 ep) (-3+5 ep) (3-8 ep+ep^2));
f[49]=((4608 (-3+2 ep) (-2+3 ep) (1-3 ep+2 ep^2+ep^3) (4-12 ep+3 ep^2+12 ep^3))/((-1+ep)^5 (-2+ep)^3 (-3+ep)^3 (2+ep) (-1+2 ep) (1+2 ep) (-2+ep+2 ep^2)));
f[50]=(32 (-5+2 ep) (-3+2 ep) (1+2 ep) (1-3 ep+2 ep^2+ep^3) (10-85 ep+271 ep^2-382 ep^3+184 ep^4))/((-1+ep)^5 (-2+ep)^3 (-3+4 ep) (-1+4 ep) (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
f[51]=-(4 (1+ep) (-288+6960 ep-71964 ep^2+422616 ep^3-1566287 ep^4+3821835 ep^5-6157069 ep^6+6269324 ep^7-3429985 ep^8+193330 ep^9+904571 ep^10-439649 ep^11+33630 ep^12+12840 ep^13))/(3 (-1+ep)^5 (-2+ep) (-1+2 ep)^3 (-1+3 ep) (-3+4 ep) (-3+5 ep) (3-8 ep+ep^2));
f[52]=((4 (32-400 ep+2013 ep^2-5126 ep^3+6579 ep^4-3077 ep^5-1064 ep^6+685 ep^7+450 ep^8))/((-1+ep)^3 (-1+2 ep)^2 (-1+3 ep) (-3+5 ep)));
f[53]=((4 (-144+1692 ep-8014 ep^2+19787 ep^3-27200 ep^4+20049 ep^5-5284 ep^6-4858 ep^7+7884 ep^8-5168 ep^9+1280 ep^10))/((-1+ep)^4 (-3+2 ep) (-1+3 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep)));
f[54]=-((16 (-5+6 ep) (108-1878 ep+13488 ep^2-52317 ep^3+118857 ep^4-157140 ep^5+106095 ep^6-12725 ep^7-25240 ep^8+10800 ep^9))/((-1+ep)^4 (-2+ep)^2 (-2+3 ep) (-1+3 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep) (-1-4 ep+6 ep^2)));
f[55]=(32 (1-3 ep+2 ep^2+ep^3) (2-5 ep+ep^2+4 ep^3))/((-1+ep)^4 (-2+ep)^2 (1+ep) (-1+2 ep) (-2+ep+2 ep^2));
f[56]=((4 (174-2280 ep+11899 ep^2-30939 ep^3+38851 ep^4-12357 ep^5-18830 ep^6+14190 ep^7))/(3 (-1+ep)^4 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep) (-3+5 ep)));
f[57]=((16 (4-30 ep+79 ep^2-66 ep^3-46 ep^4+75 ep^5))/((-1+ep)^3 (-1+2 ep) (-3+5 ep)));
f[58]=-(8 (1+ep) (-12+176 ep-1153 ep^2+4467 ep^3-11036 ep^4+16370 ep^5-9655 ep^6-9485 ep^7+19256 ep^8-9472 ep^9+320 ep^10))/((-1+ep)^4 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+4 ep) (-1+4 ep) (-3+5 ep));
f[59]=-((2 (108-1734 ep+11784 ep^2-44073 ep^3+98205 ep^4-129804 ep^5+90591 ep^6-15377 ep^7-18292 ep^8+8640 ep^9))/(3 (-1+ep)^2 (-1+2 ep)^2 (-1+3 ep) (-3+4 ep) (-1+4 ep) (-3+5 ep)));
f[60]=(2 (1-3 ep+2 ep^2+ep^3) (2-5 ep+ep^2+4 ep^3))/((-1+ep)^2 (-3+4 ep) (-1+4 ep));
f[61]=-(16 (2-16 ep+42 ep^2-26 ep^3-44 ep^4+35 ep^5+25 ep^6))/((-1+ep)^3 (-1+3 ep) (-3+5 ep));
f[62]=-(8 (4-26 ep+57 ep^2-37 ep^3-17 ep^4+15 ep^5))/((-1+ep)^3 (-1+2 ep) (-3+5 ep));
f[63]=((12 (-4+31 ep-84 ep^2+91 ep^3-15 ep^4-40 ep^5+25 ep^6))/((-1+ep)^3 (-1+3 ep) (-3+5 ep)));
f[64]=(64 (48-648 ep+2844 ep^2+2298 ep^3-74517 ep^4+339196 ep^5-770928 ep^6+860768 ep^7-74988 ep^8-956340 ep^9+928437 ep^10-31392 ep^11-384858 ep^12+160380 ep^13))/(9 (-1+ep)^4 (-2+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+5 ep) (-1-4 ep+6 ep^2));
f[65]=((1024 (-3+2 ep)^2 (-1+2 ep) (-3+4 ep) (2-17 ep+49 ep^2-35 ep^3-45 ep^4+20 ep^5+50 ep^6))/(3 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+3 ep) (-3+5 ep)));
f[66]=(1728 (-3+4 ep) (-656+9672 ep-51938 ep^2+52557 ep^3+820515 ep^4-5265817 ep^5+16781072 ep^6-33112638 ep^7+40077732 ep^8-21122248 ep^9-19463036 ep^10+52305539 ep^11-53548679 ep^12+31261473 ep^13-10166562 ep^14+1422630 ep^15))/((-1+ep)^5 (-2+ep)^3 (-3+ep)^3 (-1+2 ep)^2 (-2+3 ep)^2 (-1+3 ep)^3 (-3+5 ep) (3-8 ep+ep^2) (-1-4 ep+6 ep^2));
f[67]=((4 (1+2 ep) (-4+62 ep-321 ep^2+803 ep^3-1247 ep^4+1388 ep^5-479 ep^6-1229 ep^7+1155 ep^8))/(3 (-1+ep)^4 (-1+2 ep) (-2+3 ep) (-1+3 ep)^2 (-3+5 ep)));
f[68]=(128 (-3+2 ep) (-3+4 ep) (-768+13728 ep-107643 ep^2+486543 ep^3-1397067 ep^4+2623048 ep^5-3091678 ep^6+1725818 ep^7+933286 ep^8-2796600 ep^9+2563569 ep^10-1173753 ep^11+220365 ep^12))/((-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+2 ep) (-2+3 ep) (-1+3 ep)^3 (-3+5 ep) (3-8 ep+ep^2));
f[69]=-((128 (-2+22 ep-64 ep^2-65 ep^3+580 ep^4-776 ep^5+52 ep^6+305 ep^7))/((-1+ep)^4 (-2+ep)^3 (1+ep) (-1+2 ep)^2 (-1+3 ep)^2 (-3+5 ep)));
f[70]=((8 (1+ep) (-36+516 ep-3108 ep^2+10200 ep^3-19509 ep^4+20529 ep^5-6373 ep^6-12373 ep^7+18917 ep^8-11520 ep^9+2685 ep^10))/(3 (-1+ep)^5 (-1+2 ep)^2 (-1+3 ep) (-3+5 ep) (3-8 ep+ep^2)));
f[71]=-(8 (-1+2 ep) (2-ep+2 ep^2) (2-5 ep+ep^2+5 ep^3))/((-1+ep)^3 (-1+3 ep) (-3+5 ep));
f[72]=-(8 (8-61 ep+162 ep^2-151 ep^3-ep^4-30 ep^5+125 ep^6))/((-1+ep)^3 (-1+2 ep) (-1+3 ep) (-3+5 ep));
f[73]=(32 (-5+6 ep) (12-81 ep+192 ep^2-166 ep^3+7 ep^4-6 ep^5+60 ep^6))/((-1+ep)^3 (-2+ep)^2 (-2+3 ep) (-1+3 ep) (-3+5 ep) (-1-4 ep+6 ep^2));
f[74]=((8 (1-4 ep+5 ep^2) (4-31 ep^2+25 ep^3))/((-1+ep)^4 (-1+2 ep) (-1+3 ep) (-3+5 ep)));
f[75]=((16 (2-16 ep+42 ep^2-26 ep^3-44 ep^4+35 ep^5+25 ep^6))/((-1+ep)^3 (-1+3 ep) (-3+5 ep)));
f[76]=-(8 (-4+31 ep-84 ep^2+91 ep^3-15 ep^4-40 ep^5+25 ep^6))/((-1+ep)^3 (-1+3 ep) (-3+5 ep));
f[77]=((16 (1+ep) (-1+6 ep-38 ep^3+24 ep^4+35 ep^5))/((-1+ep)^3 (-1+2 ep) (-2+3 ep) (-1+3 ep)^2 (-3+5 ep)));
f[78]=(4 (12-81 ep+192 ep^2-166 ep^3+7 ep^4-6 ep^5+60 ep^6))/(3 (-1+ep) (-1+2 ep)^2 (-1+3 ep) (-3+5 ep));
f[79]=(288 (-3+4 ep) (-48+632 ep-3524 ep^2+11144 ep^3-23024 ep^4+35782 ep^5-48770 ep^6+59539 ep^7-55881 ep^8+33888 ep^9-11184 ep^10+1440 ep^11))/((-1+ep)^5 (-2+ep)^3 (-3+ep)^3 (-3+2 ep)^2 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-3+5 ep));
f[80]=-(16 (1+2 ep) (3-38 ep+160 ep^2-298 ep^3+226 ep^4+14 ep^5-105 ep^6+45 ep^7))/(9 (-1+ep)^3 (-3+2 ep)^2 (-1+2 ep) (-1+3 ep) (-3+5 ep));
f[81]=-(64 (-3+4 ep) (48-560 ep+2828 ep^2-8219 ep^3+15014 ep^4-17323 ep^5+11888 ep^6-4072 ep^7+264 ep^8+120 ep^9))/((-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-3+2 ep) (-1+2 ep) (-1+3 ep) (-3+5 ep));
f[82]=-(128 (-1+2 ep) (-3+4 ep) (-2+5 ep))/(9 (-1+ep)^7 (-2+ep)^3 (-3+ep)^3);
f[83]=((8 (-1+2 ep) (2-5 ep+ep^2+5 ep^3))/((-1+ep)^2 (-3+2 ep) (-1+3 ep) (-3+5 ep)));
f[84]=-(6912 (-1+2 ep) (-3+4 ep) (-16+70 ep-89 ep^2+3 ep^3+45 ep^4))/((-1+ep)^2 (-2+ep)^3 (-3+ep)^3 (-3+2 ep) (-2+3 ep)^2 (-1+3 ep)^2 (-3+5 ep));
f[85]=-(1536 (-3+4 ep) (-1+3 ep^2) (-8+51 ep-106 ep^2+70 ep^3))/((-1+ep)^3 (-2+ep)^3 (-3+ep)^3 (-1+2 ep) (-2+3 ep) (-1+3 ep) (-3+5 ep));
f[86]=((16 (1+2 ep) (-1-ep+5 ep^2) (1-6 ep+6 ep^2))/(3 (-1+ep)^2 (-3+2 ep) (-1+2 ep) (-2+3 ep) (-1+3 ep) (-3+5 ep)));
f[87]=-(16 (-1+2 ep) (2-5 ep+ep^2+5 ep^3))/((-1+ep)^2 (-3+2 ep) (-1+3 ep) (-3+5 ep));


(* three-loop gluon form factor: reduced integrand *)

Fg[3]:=Color[CA^3](
1/ep^6 (f[1] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+f[2] INT["A3diminc4",5,662,15,0,{0,3,3,0,3,0,0,3,0,3,0,0}]+f[3] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+f[4] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+f[5] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}]+f[6] INT["A3diminc2",6,2695,12,0,{2,2,2,0,0,0,0,2,0,2,0,2}]+f[7] INT["A3diminc6",6,1683,20,0,{3,4,0,0,3,0,0,3,0,4,3,0}]+f[8] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^4 (f[9] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}])
+1/ep^3 (f[10] INT["A3diminc4",6,691,14,0,{2,2,0,0,3,3,0,2,0,2,0,0}]+f[11] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+f[12] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}]+f[13] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}]+f[14] INT["B3diminc4",7,1766,13,0,{0,2,2,0,0,3,2,1,0,2,1,0}]+f[15] INT["C3diminc4",8,2959,16,0,{2,2,3,1,0,0,0,2,1,2,0,3}])
+1/ep^2 (f[16] INT["B3diminc2",8,1662,10,0,{0,1,1,2,1,1,1,0,0,2,1,0}])
+1/ep (f[17] INT["A3diminc2",7,758,10,0,{0,2,2,0,2,1,1,1,0,1,0,0}]+f[18] INT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}]+f[19] INT["B3",8,2750,8,0,{0,1,1,1,1,1,0,1,0,1,0,1}]+f[20] INT["A3diminc2",9,1790,10,0,{0,1,1,1,2,1,1,1,0,1,1,0}]+f[21] INT["B3diminc2",9,1790,10,0,{0,1,1,2,1,1,1,1,0,1,1,0}])
)+Color[CA^2 nf](
1/ep^5 (f[22] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+f[23] INT["A3diminc4",5,662,15,0,{0,3,3,0,3,0,0,3,0,3,0,0}]+f[24] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+f[25] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+f[26] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}]+f[27] INT["A3diminc6",6,1683,20,0,{3,4,0,0,3,0,0,3,0,4,3,0}]+f[28] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^3 (f[29] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}])
+1/ep^2 (f[30] INT["A3diminc4",6,691,14,0,{2,2,0,0,3,3,0,2,0,2,0,0}]+f[31] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+f[32]INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}]+f[33] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}]+f[34] INT["B3diminc4",7,1766,13,0,{0,2,2,0,0,3,2,1,0,2,1,0}]+f[35] INT["C3diminc4",8,2959,16,0,{2,2,3,1,0,0,0,2,1,2,0,3}])
+1/ep (f[36] INT["B3diminc2",8,1662,10,0,{0,1,1,2,1,1,1,0,0,2,1,0}])
+f[37] INT["A3diminc2",7,758,10,0,{0,2,2,0,2,1,1,1,0,1,0,0}]+f[38] INT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}]+f[39] INT["B3",8,2750,8,0,{0,1,1,1,1,1,0,1,0,1,0,1}]+f[40] INT["A3diminc2",9,1790,10,0,{0,1,1,1,2,1,1,1,0,1,1,0}]+f[41] INT["B3diminc2",9,1790,10,0,{0,1,1,2,1,1,1,1,0,1,1,0}]+f[42] INT["C3diminc2",9,1015,10,0,{1,1,1,0,1,2,1,1,1,1,0,0}]
)+Color[CA CF nf](
1/ep^5 (f[43] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+f[44] INT["A3diminc4",5,662,15,0,{0,3,3,0,3,0,0,3,0,3,0,0}]+f[45] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+f[46] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}]+f[47] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^4 (f[48] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+f[49] INT["A3diminc6",6,1683,20,0,{3,4,0,0,3,0,0,3,0,4,3,0}])
+1/ep^2 (f[50] INT["A3diminc4",6,691,14,0,{2,2,0,0,3,3,0,2,0,2,0,0}]+f[51] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+f[52] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}]+f[53] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}]+f[54] INT["B3diminc4",7,1766,13,0,{0,2,2,0,0,3,2,1,0,2,1,0}]+f[55] INT["C3diminc4",8,2959,16,0,{2,2,3,1,0,0,0,2,1,2,0,3}])
+1/ep (f[56] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}]+f[57] INT["B3diminc2",8,1662,10,0,{0,1,1,2,1,1,1,0,0,2,1,0}])
+f[58] INT["A3diminc2",7,758,10,0,{0,2,2,0,2,1,1,1,0,1,0,0}]+f[59] INT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}]+f[60] INT["B3",8,2750,8,0,{0,1,1,1,1,1,0,1,0,1,0,1}]+f[61] INT["A3diminc2",9,1790,10,0,{0,1,1,1,2,1,1,1,0,1,1,0}]+f[62] INT["B3diminc2",9,1790,10,0,{0,1,1,2,1,1,1,1,0,1,1,0}]+f[63] INT["C3diminc2",9,1015,10,0,{1,1,1,0,1,2,1,1,1,1,0,0}]
)+Color[CF^2 nf](
1/ep^4 (f[64] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}]+f[65] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^3 (f[66] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+f[67] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+f[68] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}])
+1/ep^2 (f[69] INT["A3diminc4",5,662,15,0,{0,3,3,0,3,0,0,3,0,3,0,0}]+f[70] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+f[71] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}])
+1/ep (f[72] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}]+f[73] INT["B3diminc4",7,1766,13,0,{0,2,2,0,0,3,2,1,0,2,1,0}])
+f[74] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}]+f[75] INT["A3diminc2",9,1790,10,0,{0,1,1,1,2,1,1,1,0,1,1,0}]+f[76] INT["C3diminc2",9,1015,10,0,{1,1,1,0,1,2,1,1,1,1,0,0}]
+ep (f[77] INT["A3diminc2",7,758,10,0,{0,2,2,0,2,1,1,1,0,1,0,0}]+f[78] INT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}])
)+Color[CA nf^2](
1/ep^4 (f[79] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+f[80] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+f[81] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}])
+1/ep^2 (f[82] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep (f[83] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}])
)+Color[CF nf^2](
1/ep^3 (f[84] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+f[85] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}])
+1/ep^2 (f[86] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}])
+1/ep (f[87] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}])
);


==> anc/Fq.m <==
(******************************************************************************
On the Computation of Form Factors in Massless QCD with Finite Master Integrals
A. von Manteuffel, E. Panzer, R.M. Schabinger
******************************************************************************)


(* one-loop quark form factor: master integral coefficients *)

a[1]=-(-2+ep-2 ep^2)/(-1+ep);


(* one-loop quark form factor: reduced integrand *)

Fq[1]:=Color[CF](
1/ep^2 (a[1] INT["A1diminc2",2,3,4,0,{2,2,0}])
);


(* two-loop quark form factor: master integral coefficients *)

c[1]=(2-ep+2 ep^2)^2/(-1+ep)^2;
c[2]=-((8 (-2+3 ep) (-4+36 ep-81 ep^2+122 ep^3-82 ep^4-50 ep^5+56 ep^6))/((-1+ep)^2 (-2+ep)^2 (-1+2 ep)^2 (-2+ep+2 ep^2)));
c[3]=(32 (-3+2 ep) (-36+166 ep-348 ep^2+403 ep^3-98 ep^4-282 ep^5+178 ep^6+24 ep^7))/((-1+ep)^3 (-2+ep)^2 (-3+ep)^2 (-1+2 ep) (1+2 ep) (-2+ep+2 ep^2));
c[4]=-((4 (-3+4 ep) (2-2 ep+4 ep^2+ep^3))/((-1+ep) (-2+ep) (-1+2 ep) (-2+ep+2 ep^2)));
c[5]=(4 (-2+3 ep) (2+9 ep-43 ep^2+90 ep^3-78 ep^4-34 ep^5+48 ep^6+16 ep^7))/((-1+ep)^2 (-2+ep)^2 (-1+2 ep)^2 (-2+ep+2 ep^2));
c[6]=-((16 (12-16 ep-159 ep^2+754 ep^3-1376 ep^4+907 ep^5+314 ep^6-634 ep^7+204 ep^8))/((-1+ep)^3 (-2+ep)^2 (-3+ep)^2 (-1+2 ep) (1+2 ep) (-2+ep+2 ep^2)));
c[7]=(2 (-3+4 ep) (2-2 ep+4 ep^2+ep^3))/((-1+ep) (-2+ep) (-1+2 ep) (-2+ep+2 ep^2));
c[8]=-(32 (-2+3 ep-5 ep^2+6 ep^3))/((-1+ep)^2 (-2+ep)^2 (-3+ep)^2 (1+2 ep));


(* two-loop quark form factor: reduced integrand *)

Fq[2]:=Color[CF^2](
1/ep^4 (c[1] INT["A2diminc2",4,15,8,0,{2,2,2,2,0,0,0}]+c[2] INT["A2diminc4",3,22,9,0,{0,3,3,0,3,0,0}])
+1/ep^3(c[3] INT["A2diminc6",4,58,12,0,{0,3,0,3,3,3,0}])
+1/ep(c[4] INT["B2diminc4",6,63,10,0,{2,2,2,2,1,1,0}])
)+Color[CA CF](
1/ep^4 (c[5] INT["A2diminc4",3,22,9,0,{0,3,3,0,3,0,0}]+c[6] INT["A2diminc6",4,58,12,0,{0,3,0,3,3,3,0}])
+1/ep(c[7] INT["B2diminc4",6,63,10,0,{2,2,2,2,1,1,0}])
)+Color[CF nf](
1/ep^3(c[8] INT["A2diminc6",4,58,12,0,{0,3,0,3,3,3,0}])
);


(* three-loop quark form factor: master integral coefficients *)

e[1]=-(288 (-3+4 ep) (2448-50808 ep+385460 ep^2-918766 ep^3-4230282 ep^4+34618679 ep^5-85635377 ep^6+58232570 ep^7-298871367 ep^8+3969001316 ep^9-19549115469 ep^10+55474851621 ep^11-103580433282 ep^12+132739207357 ep^13-119561627819 ep^14+86472167552 ep^15-77077309587 ep^16+88060183126 ep^17-71794084651 ep^18+16533505335 ep^19+31275448110 ep^20-36712936710 ep^21+16915266504 ep^22-2417632920 ep^23-561738240 ep^24+110388096 ep^25))/((-1+ep)^5 (-2+ep)^3 (-3+ep)^3 (1+ep) (-1+2 ep)^2 (1+2 ep) (-2+3 ep)^2 (-1+3 ep)^3 (-1+4 ep) (3-8 ep+ep^2) (-1-4 ep+6 ep^2) (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
e[2]=(32 (-416+8280 ep-73436 ep^2+384530 ep^3-1331359 ep^4+3237328 ep^5-5702095 ep^6+7271729 ep^7-6343414 ep^8+2922949 ep^9+874516 ep^10-2752252 ep^11+2316936 ep^12-951656 ep^13+99840 ep^14+38880 ep^15))/(3 (-1+ep)^4 (-2+ep)^3 (1+ep) (-1+2 ep)^3 (-1+3 ep)^2 (-1+4 ep) (-2+ep+2 ep^2));
e[3]=-(2 (1+2 ep) (-136+2528 ep-20544 ep^2+96821 ep^3-297503 ep^4+637312 ep^5-991394 ep^6+1139777 ep^7-960519 ep^8+557126 ep^9-168172 ep^10-16488 ep^11+19296 ep^12))/(9 (-1+ep)^4 (-1+2 ep)^2 (-1+3 ep)^2 (-1+4 ep));
e[4]=(2-ep+2 ep^2)^3/(-1+ep)^3;
e[5]=-(128 (-3+2 ep)^2 (-3+4 ep) (48-304 ep+766 ep^2-1141 ep^3+691 ep^4+629 ep^5+931 ep^6-5040 ep^7+3660 ep^8+336 ep^9))/(9 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+3 ep));
e[6]=-(256 (-3+2 ep) (-3+4 ep) (-184+5210 ep-67465 ep^2+533424 ep^3-2894898 ep^4+11461774 ep^5-34252039 ep^6+78617542 ep^7-139318503 ep^8+189504834 ep^9-194313064 ep^10+144986006 ep^11-73596335 ep^12+21775554 ep^13-1845480 ep^14-710712 ep^15+109728 ep^16))/((-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^3 (-1+4 ep) (3-8 ep+ep^2));
e[7]=-(16 (928-14720 ep+80856 ep^2-48988 ep^3-1692596 ep^4+10821365 ep^5-37750550 ep^6+90248328 ep^7-156831700 ep^8+196439509 ep^9-166715270 ep^10+82346298 ep^11-12167172 ep^12-6920208 ep^13+1569456 ep^14+637632 ep^15))/(9 (-1+ep)^4 (-2+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-1+4 ep) (-1-4 ep+6 ep^2));
e[8]=((1152 (-3+2 ep) (2-ep+2 ep^2) (-36+166 ep-348 ep^2+403 ep^3-98 ep^4-282 ep^5+178 ep^6+24 ep^7))/((-1+ep)^4 (-2+ep)^3 (-3+ep)^3 (1+ep) (2+ep) (-1+2 ep) (1+2 ep) (-2+ep+2 ep^2)));
e[9]=((2 (96-1168 ep+6248 ep^2-19740 ep^3+41990 ep^4-65376 ep^5+78779 ep^6-75305 ep^7+56517 ep^8-30951 ep^9+9078 ep^10+288 ep^11))/(3 (-1+ep)^4 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)));
e[10]=(16 (-5+2 ep) (-3+2 ep) (1+2 ep) (2-ep+2 ep^2) (-20+138 ep-372 ep^2+618 ep^3-659 ep^4+285 ep^5+42 ep^6))/((-1+ep)^3 (-2+ep)^3 (1+ep) (-2+3 ep) (-1+4 ep) (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
e[11]=-(4 (1+ep) (-56+1038 ep-8543 ep^2+41493 ep^3-133451 ep^4+301251 ep^5-488175 ep^6+560757 ep^7-431629 ep^8+194235 ep^9-31034 ep^10-7734 ep^11+1464 ep^12))/(3 (-1+ep)^5 (-1+2 ep)^3 (-1+3 ep) (3-8 ep+ep^2));
e[12]=((4 (96-1024 ep+4712 ep^2-12743 ep^3+22880 ep^4-27386 ep^5+19568 ep^6-6487 ep^7+192 ep^8+240 ep^9))/(3 (-1+ep)^3 (-1+2 ep)^2 (-1+3 ep)));
e[13]=((4 (8-70 ep+241 ep^2-503 ep^3+705 ep^4-484 ep^5-3 ep^6+130 ep^7+24 ep^8))/((-1+ep)^3 (-1+3 ep) (-1+4 ep)));
e[14]=(32 (-5+6 ep) (-16+226 ep-1315 ep^2+4187 ep^3-8186 ep^4+9999 ep^5-6585 ep^6+1234 ep^7+372 ep^8+48 ep^9))/((-1+ep)^3 (-2+ep)^2 (-2+3 ep) (-1+3 ep) (-1+4 ep) (-1-4 ep+6 ep^2));
e[15]=(16 (-3+4 ep) (2-ep+2 ep^2) (2-2 ep+4 ep^2+ep^3))/((-1+ep)^2 (-2+ep)^2 (1+ep) (-1+2 ep) (-2+ep+2 ep^2));
e[16]=-(8 (-8+76 ep-244 ep^2+413 ep^3-311 ep^4-33 ep^5+35 ep^6))/(3 (-1+ep)^3 (-1+2 ep));
e[17]=((4 (1+ep) (16-232 ep+1257 ep^2-3666 ep^3+7314 ep^4-11538 ep^5+12911 ep^6-6998 ep^7+300 ep^8))/(3 (-1+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-1+4 ep)));
e[18]=(4 (-16+202 ep-1081 ep^2+3242 ep^3-6032 ep^4+6969 ep^5-4347 ep^6+901 ep^7+114 ep^8+12 ep^9))/(3 (-1+ep) (-1+2 ep)^2 (-1+3 ep) (-1+4 ep));
e[19]=((2-ep+2 ep^2) (2-2 ep+4 ep^2+ep^3))/(-1+4 ep);
e[20]=-(8 (-8+36 ep-73 ep^2+209 ep^3-369 ep^4+139 ep^5+126 ep^6+36 ep^7))/(3 (-1+ep)^3 (-1+3 ep));
e[21]=((4 (8-46 ep+107 ep^2-152 ep^3+81 ep^4+34 ep^5+4 ep^6))/ ((-1+ep)^2 (-1+2 ep)));
e[22]=((4 (8-104 ep+466 ep^2-1032 ep^3+1325 ep^4-763 ep^5-215 ep^6+207 ep^7+84 ep^8))/(3 (-1+ep)^3 (-1+2 ep) (-1+3 ep)));
e[23]=-(48 (-3+4 ep) (57888-1194192 ep+9286752 ep^2-24739172 ep^3-96901470 ep^4+1007294914 ep^5-3569247049 ep^6+6210480700 ep^7-4786895134 ep^8+11810009597 ep^9-91859183158 ep^10+343673683484 ep^11-766992555302 ep^12+1141014579872 ep^13-1172909593613 ep^14+867895993812 ep^15-590304201242 ep^16+564446117253 ep^17-549914592276 ep^18+313326014880 ep^19-64787729004 ep^20+46052950356 ep^21-121576906584 ep^22+98117509680 ep^23-22731992928 ep^24-7427821824 ep^25+3409620480 ep^26))/((-1+ep)^5 (-2+ep)^3 (-3+ep)^3 (1+ep) (-3+2 ep) (-1+2 ep)^2 (1+2 ep) (-2+3 ep)^2 (-1+3 ep)^3 (-1+4 ep) (3-8 ep+ep^2) (-1-4 ep+6 ep^2) (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
e[24]=-(16 (-296+5988 ep-54350 ep^2+292151 ep^3-1037506 ep^4+2575114 ep^5-4593383 ep^6+5888077 ep^7-5155568 ep^8+2392356 ep^9+804607 ep^10-2502246 ep^11+2006528 ep^12-561232 ep^13-138864 ep^14+75168 ep^15))/(3 (-1+ep)^4 (-2+ep)^3 (1+ep) (-1+2 ep)^3 (-1+3 ep)^2 (-1+4 ep) (-2+ep+2 ep^2));
e[25]=(2 (1+2 ep) (-76+1418 ep-11583 ep^2+54847 ep^3-169019 ep^4+362198 ep^5-563343 ep^6+653695 ep^7-569759 ep^8+344418 ep^9-94468 ep^10-22440 ep^11+7776 ep^12))/(9 (-1+ep)^4 (-1+2 ep)^2 (-1+3 ep)^2 (-1+4 ep));
e[26]=-(256 (-3+4 ep) (-36+354 ep+6932 ep^2-166615 ep^3+1617009 ep^4-9668180 ep^5+40386067 ep^6-125481516 ep^7+300727462 ep^8-566147600 ep^9+837443514 ep^10-954932269 ep^11+806743577 ep^12-472614798 ep^13+171280047 ep^14-31343616 ep^15+4795236 ep^16-3922560 ep^17+1259712 ep^18))/(3 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^3 (-1+4 ep) (3-8 ep+ep^2));
e[27]=-(576 (2-ep+2 ep^2) (12-16 ep-159 ep^2+754 ep^3-1376 ep^4+907 ep^5+314 ep^6-634 ep^7+204 ep^8))/((-1+ep)^4 (-2+ep)^3 (-3+ep)^3 (1+ep) (2+ep) (-1+2 ep) (1+2 ep) (-2+ep+2 ep^2));
e[28]=(1/(27 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+3 ep)))128 (-3+2 ep) (-3+4 ep) (-492+3370 ep-8960 ep^2+12527 ep^3-4535 ep^4-17707 ep^5+10207 ep^6+54262 ep^7-77688 ep^8+22896 ep^9+3456 ep^10);
e[29]=(16 (-1872+31296 ep-187124 ep^2+220054 ep^3+3416327 ep^4-24897037 ep^5+94689637 ep^6-246074596 ep^7+468045001 ep^8-651953131 ep^9+634994749 ep^10-386291722 ep^11+99326178 ep^12+29219184 ep^13-21681216 ep^14-773712 ep^15+1912896 ep^16))/(9 (-1+ep)^4 (-2+ep)^3 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-1+4 ep) (-1-4 ep+6 ep^2));
e[30]=-(2 (-336+4084 ep-21422 ep^2+65846 ep^3-140050 ep^4+234044 ep^5-323803 ep^6+364941 ep^7-340157 ep^8+266821 ep^9-143436 ep^10+28116 ep^11+3888 ep^12))/(3 (-1+ep)^4 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep));
e[31]=(8 (-5+2 ep) (1+2 ep) (2-ep+2 ep^2) (-48+312 ep-840 ep^2+1688 ep^3-2187 ep^4+1325 ep^5-308 ep^6+12 ep^7))/((-1+ep)^3 (-2+ep)^3 (1+ep) (-2+3 ep) (-1+4 ep) (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
e[32]=-(2 (1+ep) (-48+684 ep-3950 ep^2+11310 ep^3-11911 ep^4-27338 ep^5+130321 ep^6-240076 ep^7+236817 ep^8-112560 ep^9+9935 ep^10+3420 ep^11+4356 ep^12))/(3 (-1+ep)^5 (-1+2 ep)^3 (-1+3 ep) (3-8 ep+ep^2));
e[33]=-(4 (-192+2084 ep-9810 ep^2+27634 ep^3-53951 ep^4+75765 ep^5-72382 ep^6+42765 ep^7-13197 ep^8+1056 ep^9+252 ep^10))/(3 (-1+ep)^3 (-3+2 ep) (-1+2 ep)^2 (-1+3 ep));
e[34]=-(2 (52-498 ep+1838 ep^2-3877 ep^3+5358 ep^4-4022 ep^5+219 ep^6+1146 ep^7+216 ep^8))/(3 (-1+ep)^3 (-1+3 ep) (-1+4 ep));
e[35]=-((16 (-2+ep) (-5+6 ep) (-22+331 ep-2029 ep^2+6612 ep^3-12832 ep^4+15277 ep^5-9447 ep^6+1210 ep^7+552 ep^8+288 ep^9))/((-1+ep)^3 (-2+ep)^3 (-2+3 ep) (-1+3 ep) (-1+4 ep) (-1-4 ep+6 ep^2)));
e[36]=-((8 (-3+4 ep) (2-ep+2 ep^2) (2-2 ep+4 ep^2+ep^3))/((-1+ep)^2 (-2+ep)^2 (1+ep) (-1+2 ep) (-2+ep+2 ep^2)));
e[37]=((4 (4+38 ep-194 ep^2+302 ep^3+31 ep^4-424 ep^5-9 ep^6+12 ep^7))/(3 (-1+ep)^3 (-1+2 ep)));
e[38]=-(8 (1+ep) (4-67 ep+387 ep^2-1198 ep^3+2525 ep^4-3993 ep^5+4512 ep^6-3076 ep^7+942 ep^8))/(3 (-1+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-1+4 ep));
e[39]=-((2 (-22+299 ep-1693 ep^2+5216 ep^3-9704 ep^4+11053 ep^5-6527 ep^6+886 ep^7+216 ep^8+216 ep^9))/(3 (-1+ep) (-1+2 ep)^2 (-1+3 ep) (-1+4 ep)));
e[40]=-(((2-ep+2 ep^2) (2-2 ep+4 ep^2+ep^3))/(2 (-1+4 ep)));
e[41]=((8 (-8+36 ep-73 ep^2+209 ep^3-369 ep^4+139 ep^5+126 ep^6+36 ep^7))/(3 (-1+ep)^3 (-1+3 ep)));
e[42]=-(8 (8-52 ep+117 ep^2-158 ep^3+73 ep^4+36 ep^5+6 ep^6))/(3 (-1+ep)^2 (-1+2 ep));
e[43]=-(2 (8-104 ep+466 ep^2-1032 ep^3+1325 ep^4-763 ep^5-215 ep^6+207 ep^7+84 ep^8))/((-1+ep)^3 (-1+2 ep) (-1+3 ep));
e[44]=(16 (-3+4 ep) (7200-132792 ep+925076 ep^2-2275330 ep^3-6427397 ep^4+61673767 ep^5-195533277 ep^6+416353740 ep^7-1262167565 ep^8+5282224540 ep^9-17264475247 ep^10+39820731566 ep^11-67014750186 ep^12+84912519981 ep^13-81648590520 ep^14+58100738940 ep^15-28289727036 ep^16+7456747572 ep^17+277370568 ep^18-820111392 ep^19+174773376 ep^20))/((-1+ep)^5 (-2+ep)^3 (-3+ep)^3 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep)^2 (-1+3 ep)^3 (-1+4 ep) (3-8 ep+ep^2) (-1-4 ep+6 ep^2));
e[45]=-(16 (-8+188 ep-1948 ep^2+11280 ep^3-39966 ep^4+90863 ep^5-137975 ep^6+155253 ep^7-163281 ep^8+153296 ep^9-50554 ep^10-66108 ep^11+41832 ep^12+12096 ep^13))/(9 (-1+ep)^4 (-2+ep)^3 (1+ep) (-1+2 ep)^3 (-1+3 ep)^2 (-1+4 ep));
e[46]=((1+2 ep) (4-92 ep+1014 ep^2-6162 ep^3+22271 ep^4-51076 ep^5+82366 ep^6-115718 ep^7+149489 ep^8-103144 ep^9-28272 ep^10+50040 ep^11+14688 ep^12))/(27 (-1+ep)^4 (-1+2 ep)^2 (-1+3 ep)^2 (-1+4 ep));
e[47]=(64 (-3+4 ep) (504-15900 ep+227888 ep^2-1920214 ep^3+10417909 ep^4-37464866 ep^5+86731884 ep^6-105968658 ep^7-42110204 ep^8+468672034 ep^9-1055386630 ep^10+1477164944 ep^11-1510771281 ep^12+1191901044 ep^13-691987446 ep^14+232990704 ep^15+3545856 ep^16-35467632 ep^17+9377856 ep^18))/(9 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^3 (-1+4 ep) (3-8 ep+ep^2));
e[48]=-(8 (576-9264 ep+39592 ep^2+124416 ep^3-1614062 ep^4+4230873 ep^5+9701659 ep^6-108159882 ep^7+418377380 ep^8-1027250445 ep^9+1746369137 ep^10-2011502202 ep^11+1381612070 ep^12-269101152 ep^13-389846088 ep^14+325870992 ep^15-65816064 ep^16-21228480 ep^17+8211456 ep^18))/(27 (-1+ep)^4 (-2+ep)^3 (-3+2 ep)^2 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-1+4 ep) (-1-4 ep+6 ep^2));
e[49]=-1/(81 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+3 ep)) 64 (-3+4 ep) (2844-23898 ep+83323 ep^2-167471 ep^3+202549 ep^4-104501 ep^5+37240 ep^6-321566 ep^7+624552 ep^8-400896 ep^9+58536 ep^10+14688 ep^11);
e[50]=((240-2026 ep+5723 ep^2-4265 ep^3-7518 ep^4+15443 ep^5-9020 ep^6-18356 ep^7+72063 ep^8-82812 ep^9+22824 ep^10+4248 ep^11)/(9 (-1+ep)^4 (-3+2 ep) (-1+2 ep)^2 (-1+3 ep)));
e[51]=((1+ep) (912-15546 ep+117230 ep^2-521535 ep^3+1533862 ep^4-3140142 ep^5+4546311 ep^6-4630305 ep^7+3296206 ep^8-1679436 ep^9+630119 ep^10-104052 ep^11-70272 ep^12+34920 ep^13))/(9 (-1+ep)^5 (-3+2 ep) (-1+2 ep)^3 (-1+3 ep) (3-8 ep+ep^2));
e[52]=((-96+904 ep-3436 ep^2+7615 ep^3-13776 ep^4+23612 ep^5-31288 ep^6+26933 ep^7-12844 ep^8+2448 ep^9+24 ep^10)/(3 (-1+ep)^3 (-3+2 ep) (-1+2 ep)^2 (-1+3 ep)));
e[53]=((28-288 ep+1115 ep^2-2368 ep^3+3243 ep^4-2570 ep^5+228 ep^6+756 ep^7+144 ep^8)/(3 (-1+ep)^3 (-1+3 ep) (-1+4 ep)));
e[54]=(8 (-2+ep) (-5+6 ep) (-6+105 ep-714 ep^2+2425 ep^3-4646 ep^4+5278 ep^5-2862 ep^6-24 ep^7+180 ep^8+240 ep^9))/((-1+ep)^3 (-2+ep)^3 (-2+3 ep) (-1+3 ep) (-1+4 ep) (-1-4 ep+6 ep^2));
e[55]=-(2 (12-38 ep+50 ep^2-111 ep^3+342 ep^4-391 ep^5-44 ep^6+12 ep^7))/(3 (-1+ep)^3 (-1+2 ep));
e[56]=(((1+ep) (-8-40 ep+623 ep^2-2626 ep^3+6224 ep^4-8488 ep^5+7237 ep^6-6054 ep^7+3852 ep^8+864 ep^9))/(9 (-1+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-1+4 ep)));
e[57]=(-6+97 ep-612 ep^2+1974 ep^3-3672 ep^4+4084 ep^5-2180 ep^6-15 ep^7+102 ep^8+204 ep^9)/(3 (-1+ep) (-1+2 ep)^2 (-1+3 ep) (-1+4 ep));
e[58]=-(-40+168 ep-241 ep^2+861 ep^3-2005 ep^4+915 ep^5+918 ep^6+216 ep^7)/(9 (-1+ep)^3 (-1+3 ep));
e[59]=(((-1+ep) (8-70 ep+147 ep^2-176 ep^3+49 ep^4+42 ep^5+12 ep^6))/(3 (-1+ep)^3 (-1+2 ep)));
e[60]=((2 (8-104 ep+466 ep^2-1032 ep^3+1325 ep^4-763 ep^5-215 ep^6+207 ep^7+84 ep^8))/(3 (-1+ep)^3 (-1+2 ep) (-1+3 ep)));
e[61]=(512 (-3+4 ep) (4-2 ep+16 ep^2-24 ep^3+9 ep^4))/((-1+ep)^2 (-2+ep)^3 (-3+ep)^3 (-2+3 ep));
e[62]=(128 (2-3 ep+6 ep^2-5 ep^3-56 ep^4+50 ep^5+30 ep^6))/(9 (-1+ep)^2 (-2+ep)^3 (-3+2 ep) (-1+2 ep));
e[63]=-(1152 (2-ep+2 ep^2) (-2+3 ep-5 ep^2+6 ep^3))/((-1+ep)^3 (-2+ep)^3 (-3+ep)^3 (1+ep) (2+ep) (1+2 ep));
e[64]=(256 (-3+2 ep) (-3+4 ep) (2-ep+2 ep^2) (-2+3 ep-7 ep^2+12 ep^3))/(3 (-1+ep)^4 (-2+ep)^3 (-3+ep)^3);
e[65]=(3456 (-3+4 ep) (-12+52 ep-241 ep^2+1236 ep^3-3748 ep^4+7186 ep^5-9743 ep^6+7906 ep^7-596 ep^8-2268 ep^9-3228 ep^10+3312 ep^11+432 ep^12))/((-1+ep)^2 (-2+ep)^3 (-3+ep)^3 (1+ep) (-3+2 ep) (-1+2 ep) (1+2 ep) (-2+3 ep) (-1+3 ep)^2 (3-4 ep-8 ep^2+3 ep^3+18 ep^4));
e[66]=((16 (-2+3 ep+ep^2))/(3 (-1+ep) (-3+2 ep) (-2+3 ep)));
e[67]=-((32 (-5+2 ep) (1+2 ep) (2-ep+2 ep^2) (-2+3 ep-5 ep^2+6 ep^3))/((-1+ep)^2 (-2+ep)^3 (1+ep) (-2+3 ep) (3-4 ep-8 ep^2+3 ep^3+18 ep^4)));
e[68]=((32 (-1+3 ep-5 ep^2+6 ep^3+ep^4))/((-1+ep) (-3+2 ep) (-1+2 ep)));
e[69]=-(288 (-3+4 ep) (32-450 ep+2742 ep^2-9923 ep^3+24948 ep^4-46957 ep^5+65537 ep^6-63396 ep^7+38417 ep^8-12414 ep^9+1440 ep^10+72 ep^11))/((-1+ep)^5 (-2+ep)^3 (-3+ep)^3 (-3+2 ep) (-1+2 ep) (-1+3 ep)^2 (3-8 ep+ep^2));
e[70]=((256 (-3+4 ep) (2-28 ep+117 ep^2-238 ep^3+266 ep^4-247 ep^5+311 ep^6-186 ep^7+6 ep^8))/((-1+ep)^4 (-2+ep)^3 (-3+ep)^3 (-1+3 ep) (3-8 ep+ep^2)));
e[71]=-((16 (24-336 ep+1704 ep^2-4615 ep^3+7729 ep^4-8612 ep^5+6696 ep^6-3740 ep^7+1472 ep^8-376 ep^9+48 ep^10))/(9 (-1+ep)^5 (-2+ep)^3 (-3+2 ep)^2 (-1+2 ep)));
e[72]=-(128 (-3+4 ep) (-2+3 ep-7 ep^2+12 ep^3) (18-75 ep+141 ep^2-166 ep^3+129 ep^4-60 ep^5+12 ep^6))/(9 (-1+ep)^7 (-2+ep)^3 (-3+ep)^3);
e[73]=-(2 (12-54 ep+118 ep^2-203 ep^3+271 ep^4-206 ep^5+56 ep^6))/(3 (-1+ep)^5 (-3+2 ep));
e[74]=-(2 (1+ep) (-16+142 ep-520 ep^2+1207 ep^3-2026 ep^4+2269 ep^5-1434 ep^6+360 ep^7))/(9 (-1+ep)^5 (-3+2 ep) (-1+2 ep) (3-8 ep+ep^2));
e[75]=-(16 (-1+3 ep-5 ep^2+6 ep^3+ep^4))/((-1+ep) (-3+2 ep) (-1+2 ep));
e[76]=(512 (-3+4 ep) (-2+3 ep-7 ep^2+12 ep^3))/(9 (-1+ep)^3 (-2+ep)^3 (-3+ep)^3);
e[77]=(432 (-3+4 ep) (-144+3624 ep-38428 ep^2+206898 ep^3-384926 ep^4-2463445 ep^5+23391753 ep^6-103375442 ep^7+304859273 ep^8-652935294 ep^9+1042855131 ep^10-1242849958 ep^11+1086083941 ep^12-671964701 ep^13+278644356 ep^14-72712098 ep^15+12949812 ep^16-2800656 ep^17+531360 ep^18))/((-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep)^2 (-1+3 ep)^3 (-1+4 ep) (3-8 ep+ep^2) (-1-4 ep+6 ep^2));
e[78]=-(64 (-3+2 ep) (-3+4 ep) (-12+122 ep-512 ep^2+1150 ep^3-1457 ep^4+981 ep^5-286 ep^6+24 ep^7))/(3 (-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+3 ep));
e[79]=-(8 (192-3504 ep+23100 ep^2-35268 ep^3-410820 ep^4+3130727 ep^5-11281607 ep^6+25405063 ep^7-38238925 ep^8+38916582 ep^9-26176248 ep^10+10915848 ep^11-2444148 ep^12+198936 ep^13))/(9 (-1+ep)^5 (-2+ep)^3 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-1+4 ep) (-1-4 ep+6 ep^2));
e[80]=-((16 (16-260 ep+1813 ep^2-6917 ep^3+14812 ep^4-14182 ep^5-7857 ep^6+37213 ep^7-41636 ep^8+21666 ep^9-5316 ep^10+672 ep^11))/((-1+ep)^6 (-2+ep)^3 (1+ep) (-3+2 ep) (-1+2 ep)^3 (-1+3 ep)^2 (-1+4 ep)));
e[81]=(((1+2 ep) (-16+252 ep-1745 ep^2+6782 ep^3-15551 ep^4+20013 ep^5-11272 ep^6-1851 ep^7+4640 ep^8-1276 ep^9+144 ep^10))/(3 (-1+ep)^6 (-3+2 ep) (-1+2 ep)^2 (-1+3 ep)^2 (-1+4 ep)));
e[82]=(64 (-3+4 ep) (60-396 ep-5922 ep^2+95442 ep^3-607455 ep^4+2233753 ep^5-5177886 ep^6+7613458 ep^7-6658647 ep^8+2689909 ep^9+268206 ep^10-457830 ep^11-71172 ep^12+77328 ep^13))/((-1+ep)^6 (-2+ep)^3 (-3+ep)^3 (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^3 (-1+4 ep) (3-8 ep+ep^2));
e[83]=((-12+146 ep-742 ep^2+2076 ep^3-3579 ep^4+3999 ep^5-2860 ep^6+1201 ep^7-255 ep^8+30 ep^9)/((-1+ep)^6 (-3+2 ep) (-1+2 ep)^2));
e[84]=(((1+ep) (-72+1287 ep-9903 ep^2+42768 ep^3-113202 ep^4+187749 ep^5-189937 ep^6+105625 ep^7-21929 ep^8-2923 ep^9-249 ep^10+882 ep^11))/(3 (-1+ep)^6 (-3+2 ep) (-1+2 ep)^3 (-1+3 ep) (3-8 ep+ep^2)));
e[85]=((-16+172 ep-735 ep^2+1582 ep^3-1812 ep^4+1068 ep^5-255 ep^6+2 ep^7)/((-1+ep)^4 (-3+2 ep) (-1+2 ep)^2));
e[86]=((8-85 ep+332 ep^2-608 ep^3+548 ep^4-244 ep^5+40 ep^6)/((-1+ep)^4 (-3+2 ep) (-1+3 ep) (-1+4 ep)));
e[87]=(8 (-5+6 ep) (6-84 ep+462 ep^2-1212 ep^3+1577 ep^4-1006 ep^5+248 ep^6))/((-1+ep)^4 (-2+ep)^2 (-3+2 ep) (-2+3 ep) (-1+4 ep) (-1-4 ep+6 ep^2));
e[88]=((-8+68 ep-213 ep^2+306 ep^3-209 ep^4+40 ep^5+4 ep^6)/((-1+ep)^4 (-3+2 ep) (-1+2 ep)));
e[89]=(6-60 ep+255 ep^2-582 ep^3+725 ep^4-466 ep^5+107 ep^6+6 ep^7)/(3 (-1+ep)^2 (-3+2 ep) (-1+2 ep)^2 (-1+4 ep));
e[90]=((8-66 ep+206 ep^2-314 ep^3+235 ep^4-55 ep^5+6 ep^6)/((-1+ep)^4 (-3+2 ep) (-1+3 ep)));
e[91]=-(-8+61 ep-149 ep^2+135 ep^3-45 ep^4+2 ep^5)/((-1+ep)^3 (-3+2 ep) (-1+2 ep));
e[92]=(((1+ep) (32-397 ep+2066 ep^2-5769 ep^3+9121 ep^4-7936 ep^5+3489 ep^6-702 ep^7+48 ep^8))/((-1+ep)^5 (-3+2 ep) (-1+2 ep)^2 (-2+3 ep) (-1+3 ep)^2 (-1+4 ep)));


(* three-loop quark form factor: reduced integrand *)

Fq[3]:=Color[CF^3](
1/ep^6 (e[1] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+e[2] INT["A3diminc4",5,662,15,0,{0,3,3,0,3,0,0,3,0,3,0,0}]+e[3] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+e[4] INT["A3diminc2",6,2695,12,0,{2,2,2,0,0,0,0,2,0,2,0,2}]+e[5] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^5 (e[6] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+e[7] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}]+e[8] INT["A3diminc6",6,1683,20,0,{3,4,0,0,3,0,0,3,0,4,3,0}])
+1/ep^4 (e[9] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}])
+1/ep^3 (e[10] INT["A3diminc4",6,691,14,0,{2,2,0,0,3,3,0,2,0,2,0,0}]+e[11] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+e[12] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}]+e[13] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}]+e[14] INT["B3diminc4",7,1766,13,0,{0,2,2,0,0,3,2,1,0,2,1,0}]+e[15] INT["C3diminc4",8,2959,16,0,{2,2,3,1,0,0,0,2,1,2,0,3}])
+1/ep^2 (e[16] INT["B3diminc2",8,1662,10,0,{0,1,1,2,1,1,1,0,0,2,1,0}])
+1/ep (e[17] INT["A3diminc2",7,758,10,0,{0,2,2,0,2,1,1,1,0,1,0,0}]+e[18] INT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}]+e[19] INT["B3",8,2750,8,0,{0,1,1,1,1,1,0,1,0,1,0,1}]+e[20] INT["A3diminc2",9,1790,10,0,{0,1,1,1,2,1,1,1,0,1,1,0}]+e[21] INT["B3diminc2",9,1790,10,0,{0,1,1,2,1,1,1,1,0,1,1,0}]+e[22] INT["C3diminc2",9,1015,10,0,{1,1,1,0,1,2,1,1,1,1,0,0}])
)+Color[CF^2 CA](
1/ep^6 (e[23] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+e[24] INT["A3diminc4",5,662,15,0,{0,3,3,0,3,0,0,3,0,3,0,0}]+e[25] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+e[26] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+e[27] INT["A3diminc6",6,1683,20,0,{3,4,0,0,3,0,0,3,0,4,3,0}]+e[28] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^5 (e[29] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}])
+1/ep^4 (e[30] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}])
+1/ep^3 (e[31] INT["A3diminc4",6,691,14,0,{2,2,0,0,3,3,0,2,0,2,0,0}]+e[32] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+e[33] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}]+e[34] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}]+e[35] INT["B3diminc4",7,1766,13,0,{0,2,2,0,0,3,2,1,0,2,1,0}]+e[36] INT["C3diminc4",8,2959,16,0,{2,2,3,1,0,0,0,2,1,2,0,3}])
+1/ep^2 (e[37] INT["B3diminc2",8,1662,10,0,{0,1,1,2,1,1,1,0,0,2,1,0}])
+1/ep (e[38] INT["A3diminc2",7,758,10,0,{0,2,2,0,2,1,1,1,0,1,0,0}]+e[39] INT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}]+e[40] INT["B3",8,2750,8,0,{0,1,1,1,1,1,0,1,0,1,0,1}]+e[41] INT["A3diminc2",9,1790,10,0,{0,1,1,1,2,1,1,1,0,1,1,0}]+e[42] INT["B3diminc2",9,1790,10,0,{0,1,1,2,1,1,1,1,0,1,1,0}]+e[43] INT["C3diminc2",9,1015,10,0,{1,1,1,0,1,2,1,1,1,1,0,0}])
)+Color[CF CA^2](
1/ep^6 (e[44] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+e[45] INT["A3diminc4",5,662,15,0,{0,3,3,0,3,0,0,3,0,3,0,0}]+e[46] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+e[47] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+e[48] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}]+e[49] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^4 (e[50] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}])
+1/ep^3 (e[51] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+e[52] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}]+e[53] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}]+e[54] INT["B3diminc4",7,1766,13,0,{0,2,2,0,0,3,2,1,0,2,1,0}])
+1/ep^2 (e[55] INT["B3diminc2",8,1662,10,0,{0,1,1,2,1,1,1,0,0,2,1,0}])
+1/ep (e[56] INT["A3diminc2",7,758,10,0,{0,2,2,0,2,1,1,1,0,1,0,0}]+e[57] INT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}]+e[58] INT["A3diminc2",9,1790,10,0,{0,1,1,1,2,1,1,1,0,1,1,0}]+e[59] INT["B3diminc2",9,1790,10,0,{0,1,1,2,1,1,1,1,0,1,1,0}]+e[60] INT["C3diminc2",9,1015,10,0,{1,1,1,0,1,2,1,1,1,1,0,0}])
)+Color[CF^2 nf](
1/ep^5 (e[61] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+e[62] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}]+e[63] INT["A3diminc6",6,1683,20,0,{3,4,0,0,3,0,0,3,0,4,3,0}]+e[64] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^4 (e[65] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}])
+1/ep^3 (e[66] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}])
+1/ep^2 (e[67] INT["A3diminc4",6,691,14,0,{2,2,0,0,3,3,0,2,0,2,0,0}]+e[68] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}])
)+Color[CF CA nf](
1/ep^5 (e[69] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+e[70] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+e[71] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}]+e[72] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^3 (e[73] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}])
+1/ep^2 (e[74] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+e[75] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}])
)+Color[CF nf^2](
1/ep^4 (e[76] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
)+Color[dabc^2/Nc NFV](
1/ep^5 (e[77] INT["A3diminc6",4,172,16,0,{0,0,4,4,0,4,0,4,0,0,0,0}]+e[78] INT["A3diminc6",6,1433,16,0,{2,0,0,3,3,0,0,2,3,0,3,0}])
+1/ep^4 (e[79] INT["A3diminc4",5,433,13,0,{2,0,0,0,3,3,0,2,3,0,0,0}])
+1/ep^3 (e[80] INT["A3diminc4",5,662,15,0,{0,3,3,0,3,0,0,3,0,3,0,0}]+e[81] INT["A3diminc2",5,158,10,0,{0,2,2,2,2,0,0,2,0,0,0,0}]+e[82] INT["A3diminc6",5,412,16,0,{0,0,4,3,4,0,0,2,3,0,0,0}]+e[83] INT["A3diminc2",6,429,10,0,{1,0,2,2,0,2,0,2,1,0,0,0}])
+1/ep^2 (e[84] INT["A3diminc2",6,444,10,0,{0,0,2,2,1,2,0,2,1,0,0,0}]+e[85] INT["B3diminc2",7,1770,10,0,{0,2,0,1,0,2,1,1,0,1,2,0}]+e[86] INT["B3diminc2",7,1780,10,0,{0,0,1,0,2,2,1,1,0,2,1,0}]+e[87] INT["B3diminc4",7,1766,13,0,{0,2,2,0,0,3,2,1,0,2,1,0}])
+1/ep (e[88] INT["B3diminc2",8,1662,10,0,{0,1,1,2,1,1,1,0,0,2,1,0}])
+e[89] INT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}]+e[90] INT["A3diminc2",9,1790,10,0,{0,1,1,1,2,1,1,1,0,1,1,0}]+e[91] INT["B3diminc2",9,1790,10,0,{0,1,1,2,1,1,1,1,0,1,1,0}]
+ep (e[92] INT["A3diminc2",7,758,10,0,{0,2,2,0,2,1,1,1,0,1,0,0}])
);


==> anc/LiteratureComparison.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     13565,        405]
NotebookOptionsPosition[     12203,        355]
NotebookOutlinePosition[     12624,        372]
CellTagsIndexPosition[     12581,        369]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.652953877736478*^9, 3.652953899815283*^9}}],

Cell["\<\
Load ancillary files.
The bare form factors in terms of master integrals are stored in the arrays \
Fq and Fg.
The \[Epsilon]-expanded master integrals are stored in the list of \
replacement rules MIs.
The literature results for the bare form factors in terms of master integrals \
are stored in the arrays LitFq and LitFg,
their \[Epsilon]-expanded results are stored in the arrays LitExpFq and \
LitExpFg (note the different normalization).\
\>", "Text",
 CellChangeTimes->{{3.654004681924721*^9, 3.6540049952542763`*^9}, {
  3.654005099829937*^9, 3.654005109514945*^9}, {3.654087234707679*^9, 
  3.654087284257661*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "Fq.m"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "Fg.m"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "MIexpansions.m"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "LiteratureResults.m"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "BasisToFinite.m"}], ";"}]}], "Input",
 CellChangeTimes->{{3.651377281767397*^9, 3.65137728275471*^9}, {
   3.651377325626238*^9, 3.6513773721612864`*^9}, {3.651398909554123*^9, 
   3.65139892096618*^9}, {3.6513989572885637`*^9, 3.651398971481283*^9}, {
   3.652953835024*^9, 3.65295386684445*^9}, 3.652953908833392*^9, 
   3.652954094509041*^9, {3.652954165756402*^9, 3.652954166722063*^9}, 
   3.653465523069807*^9, {3.6534686824324408`*^9, 3.653468694741967*^9}, {
   3.653555464677816*^9, 3.6535554774151154`*^9}, {3.6535654985860453`*^9, 
   3.653565509797174*^9}, 3.653591463799098*^9, 3.653595155252452*^9, {
   3.654004016143201*^9, 3.654004027239966*^9}, {3.654363798025667*^9, 
   3.654363813687436*^9}, {3.654413859859577*^9, 3.654413903128449*^9}}],

Cell["\<\
Conversion between our normalization and that normally used in the literature\
\
\>", "Text",
 CellChangeTimes->{{3.654004579724577*^9, 3.654004616179845*^9}, 
   3.654005018459488*^9, {3.654087179428719*^9, 3.6540872187196712`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SR", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"EulerGamma", " ", "ep"}], "]"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "ep"}], "]"}]}]}], ";"}]], "Input"],

Cell["Compare bare form factors in terms of master integrals", "Text",
 CellChangeTimes->{{3.654004579724577*^9, 3.654004616179845*^9}, 
   3.654005018459488*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SR", " ", 
        RowBox[{"Fq", "[", "1", "]"}]}], "-", 
       RowBox[{"LitFq", "[", "1", "]"}]}], "/.", 
      RowBox[{"BasisToFinite", "[", "1", "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{"SR", " ", 
        RowBox[{"Fg", "[", "1", "]"}]}], "-", 
       RowBox[{"LitFg", "[", "1", "]"}]}], "/.", 
      RowBox[{"BasisToFinite", "[", "1", "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SR", "^", "2"}], " ", 
        RowBox[{"Fq", "[", "2", "]"}]}], "-", 
       RowBox[{"LitFq", "[", "2", "]"}]}], "/.", 
      RowBox[{"BasisToFinite", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SR", "^", "2"}], " ", 
        RowBox[{"Fg", "[", "2", "]"}]}], "-", 
       RowBox[{"LitFg", "[", "2", "]"}]}], "/.", 
      RowBox[{"BasisToFinite", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SR", "^", "3"}], " ", 
        RowBox[{"Fq", "[", "3", "]"}]}], "-", 
       RowBox[{"LitFq", "[", "3", "]"}]}], "//.", 
      RowBox[{"BasisToFinite", "[", "3", "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SR", "^", "3"}], " ", 
        RowBox[{"Fg", "[", "3", "]"}]}], "-", 
       RowBox[{"LitFg", "[", "3", "]"}]}], "//.", 
      RowBox[{"BasisToFinite", "[", "3", "]"}]}]}], "\[IndentingNewLine]", 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"_Color", ",", "_INT", ",", "SR"}], "}"}], ",", "Together"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.653994212022765*^9, 3.6539942397898912`*^9}, {
   3.653994340487179*^9, 3.653994353311017*^9}, {3.653994389014472*^9, 
   3.653994432287376*^9}, {3.6539944676012983`*^9, 3.6539944698807592`*^9}, {
   3.653994516745006*^9, 3.6539945172415543`*^9}, 3.653994659682584*^9, {
   3.653994756910758*^9, 3.653994757761031*^9}, {3.653996783860828*^9, 
   3.653996785443921*^9}, {3.654002194173254*^9, 3.654002254409781*^9}, {
   3.654002335383121*^9, 3.654002338142828*^9}, {3.6540030622672653`*^9, 
   3.654003062797338*^9}, 3.654003110846109*^9, {3.654003187646289*^9, 
   3.6540031961537447`*^9}, {3.6540046304993877`*^9, 3.654004673568605*^9}, {
   3.6540881907996197`*^9, 3.654088192892622*^9}, {3.6544139078180103`*^9, 
   3.654413924841777*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.654005209628874*^9, 3.654005240252532*^9, 3.654087690092021*^9, {
   3.6540881745838633`*^9, 3.6540881969684772`*^9}, 3.6540884558757277`*^9, 
   3.654088585638143*^9, 3.654088639001137*^9, 3.65436383279126*^9, 
   3.654413967298855*^9}]
}, Open  ]],

Cell["\<\
Compare \[Epsilon]-expanded form factors\
\>", "Text",
 CellChangeTimes->{{3.654004603972797*^9, 3.6540046203875237`*^9}, 
   3.6540050204265203`*^9, {3.654087719448882*^9, 3.654087720121217*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"notation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"FunctionExpand", "[", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Zeta", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{"zeta", "[", "x", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Pi", "^", "x_"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", 
         RowBox[{"zeta", "[", "2", "]"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"x", "/", "2"}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.654004112937523*^9, 3.654004204423604*^9}, {
  3.654087154110289*^9, 3.6540871557784967`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SR", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Fq", "[", "1", "]"}], "/.", "MIs"}], ")"}]}], "-", 
       RowBox[{"LitExpFq", "[", "1", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], "//.", 
   "notation"}], "]"}]], "Input",
 CellChangeTimes->{{3.654004470609515*^9, 3.654004500524643*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.654004513880712*^9, 3.654005209865407*^9, 
  3.654005240989286*^9, 3.6540877310445004`*^9, 3.654088467531282*^9, 
  3.654088586378014*^9, 3.654088639690749*^9, 3.654363833336899*^9, 
  3.65441396789874*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SR", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Fg", "[", "1", "]"}], "/.", "MIs"}], ")"}]}], "-", 
       RowBox[{"LitExpFg", "[", "1", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], "//.", 
   "notation"}], "]"}]], "Input",
 CellChangeTimes->{{3.6540044813970137`*^9, 3.654004501566163*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.654004514713932*^9, 3.654005210004774*^9, 
  3.654005241048397*^9, 3.6540877320308647`*^9, 3.654088468139377*^9, 
  3.654088586432104*^9, 3.654088639749728*^9, 3.654363833404076*^9, 
  3.654413967963667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SR", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Fq", "[", "2", "]"}], "/.", "MIs"}], ")"}]}], "-", 
       RowBox[{"LitExpFq", "[", "2", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "//.", 
   "notation"}], "]"}]], "Input",
 CellChangeTimes->{{3.654004484395053*^9, 3.654004524364887*^9}, 
   3.654088614437418*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.654004515979883*^9, 3.6540045260007343`*^9}, 
   3.654005211015926*^9, 3.654005242347975*^9, 3.654087733804307*^9, 
   3.654088469919126*^9, 3.654088587561281*^9, 3.6540886409073677`*^9, 
   3.654363834711122*^9, 3.654413969297256*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SR", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Fg", "[", "2", "]"}], "/.", "MIs"}], ")"}]}], "-", 
       RowBox[{"LitExpFg", "[", "2", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "//.", 
   "notation"}], "]"}]], "Input",
 CellChangeTimes->{{3.654004488016006*^9, 3.654004528742317*^9}, 
   3.654088615729765*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.654004516812646*^9, 3.65400453009095*^9}, 
   3.654005211979733*^9, 3.654005243447002*^9, 3.654087734742696*^9, 
   3.654088470873755*^9, 3.654088588675963*^9, 3.654088642109144*^9, 
   3.6543638357776937`*^9, 3.654413970367923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SR", "^", "3"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Fq", "[", "3", "]"}], "/.", "MIs"}], ")"}]}], "-", 
       RowBox[{"LitExpFq", "[", "3", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "//.", 
   "notation"}], "]"}]], "Input",
 CellChangeTimes->{{3.654004491149181*^9, 3.654004532469235*^9}, 
   3.654088617014975*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.654004545689806*^9, 3.654005256791597*^9, 
  3.65408774661275*^9, 3.654088481853476*^9, 3.6540885999402246`*^9, 
  3.654088653397586*^9, 3.6543638493472*^9, 3.6544139841120977`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SR", "^", "3"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Fg", "[", "3", "]"}], "/.", "MIs"}], ")"}]}], "-", 
       RowBox[{"LitExpFg", "[", "3", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "//.", 
   "notation"}], "]"}]], "Input",
 CellChangeTimes->{{3.6540044945489473`*^9, 3.654004503964684*^9}, {
   3.654004535381609*^9, 3.654004535637363*^9}, 3.654088619553074*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6540045597514877`*^9, 3.654005272095744*^9, 
  3.654087759445587*^9, 3.654088494423936*^9, 3.654088612654361*^9, 
  3.654088665914496*^9, 3.6543638648171577`*^9, 3.654413999676281*^9}]
}, Open  ]]
},
WindowSize->{1256, 1028},
WindowMargins->{{Automatic, 10}, {Automatic, 0}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb",
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}}
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 189, 4, 44, "Input"],
Cell[749, 26, 633, 13, 144, "Text"],
Cell[1385, 41, 1060, 20, 157, "Input"],
Cell[2448, 63, 243, 5, 42, "Text"],
Cell[2694, 70, 221, 7, 44, "Input"],
Cell[2918, 79, 162, 2, 42, "Text"],
Cell[CellGroupData[{
Cell[3105, 85, 2534, 64, 241, "Input"],
Cell[5642, 151, 378, 8, 44, "Output"]
}, Open  ]],
Cell[6035, 162, 206, 4, 42, "Text"],
Cell[6244, 168, 826, 23, 73, "Input"],
Cell[CellGroupData[{
Cell[7095, 195, 512, 15, 44, "Input"],
Cell[7610, 212, 256, 4, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7903, 221, 514, 15, 44, "Input"],
Cell[8420, 238, 257, 4, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8714, 247, 567, 17, 44, "Input"],
Cell[9284, 266, 286, 4, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9607, 275, 567, 17, 44, "Input"],
Cell[10177, 294, 283, 4, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10497, 303, 567, 17, 44, "Input"],
Cell[11067, 322, 231, 3, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11335, 330, 615, 17, 44, "Input"],
Cell[11953, 349, 234, 3, 44, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/LiteratureResults.m <==
(******************************************************************************
 * this file contains the literature results taken from these two papers:
 *
 * Calculation of the quark and gluon form factors to three loops in QCD
 * T. Gehrmann, E.W.N. Glover, T. Huber, N. Ikizlerli, C. Studerus 
 * arXiv:1004.3653v4
 *
 * The quark and gluon form factors to three loops in QCD through to O(eps^2)
 * T. Gehrmann, E.W.N. Glover, T. Huber, N. Ikizlerli, C. Studerus 
 * arXiv:1010.4478v2
 *
 * the expressions were reformatted and adapted to the notation used in
 * On the Computation of Form Factors in Massless QCD with Finite Master Integrals
 * A. von Manteuffel, E. Panzer, R.M. Schabinger
 ******************************************************************************)

(* the results are stored via the following symbols:
 * LitFq[1], LitFg[1], LitFq[2], LitFg[2], LitFq[3], LitFg[3],
 * LitExpFq[1], LitExpFg[1], LitExpFq[2], LitExpFg[2], LitExpFq[3], LitExpFg[3]
 *)
 
(* adapt notation *)
GGHIStoMPS = {
  D  -> 4-2*ep,
  Color[CF*NFV*(N^2-4)/N] -> Color[dabc^2*NFV/Nc]/2,
  NF -> nf,
  B21 -> nINT["A1",2,3,2,0,{1,1,0}],
  B42 -> nINT["A2",4,15,4,0,{1,1,1,1,0,0,0}],
  B31 -> nINT["A2",3,22,3,0,{0,1,1,0,1,0,0}],
  C41 -> nINT["A2",4,58,4,0,{0,1,0,1,1,1,0}],
  C62 -> nINT["B2",6,63,6,0,{1,1,1,1,1,1,0}],
  B41 -> nINT["A3",4, 172,4,0,{0,0,1,1,0,1,0,1,0,0,0,0}],
  B51 -> nINT["A3",5, 662,5,0,{0,1,1,0,1,0,0,1,0,1,0,0}],
  B52 -> nINT["A3",5, 158,5,0,{0,1,1,1,1,0,0,1,0,0,0,0}],
  A52 -> nINT["A3",5, 412,5,0,{0,0,1,1,1,0,0,1,1,0,0,0}],
  A51 -> nINT["A3",5, 433,5,0,{1,0,0,0,1,1,0,1,1,0,0,0}],
  B61 -> nINT["A3",6,2695,6,0,{1,1,1,0,0,0,0,1,0,1,0,1}],
  C61 -> nINT["A3",6,1683,6,0,{1,1,0,0,1,0,0,1,0,1,1,0}],
  B62 -> nINT["A3",6, 691,6,0,{1,1,0,0,1,1,0,1,0,1,0,0}],
  A61 -> nINT["A3",6,1433,6,0,{1,0,0,1,1,0,0,1,1,0,1,0}],
  A63 -> nINT["A3",6, 429,6,0,{1,0,1,1,0,1,0,1,1,0,0,0}],
  A62 -> nINT["A3",6, 444,6,0,{0,0,1,1,1,1,0,1,1,0,0,0}],
  A72 -> nINT["B3",7,1770,7,0,{0,1,0,1,0,1,1,1,0,1,1,0}],
  A71 -> nINT["B3",7,1780,7,0,{0,0,1,0,1,1,1,1,0,1,1,0}],
  A74 -> nINT["B3",7,1766,7,0,{0,1,1,0,0,1,1,1,0,1,1,0}],
  A73 -> nINT["A3",7, 758,7,0,{0,1,1,0,1,1,1,1,0,1,0,0}],
  A75 -> nINT["B3",7,1722,7,0,{0,1,0,1,1,1,0,1,0,1,1,0}],
  C81 -> nINT["C3",8,2959,8,0,{1,1,1,1,0,0,0,1,1,1,0,1}],
  B81 -> nINT["B3",8,2750,8,0,{0,1,1,1,1,1,0,1,0,1,0,1}],
  A81 -> nINT["B3",8,1662,8,0,{0,1,1,1,1,1,1,0,0,1,1,0}],
  A91 -> nINT["A3",9,1790,9,0,{0,1,1,1,1,1,1,1,0,1,1,0}],
  A92 -> nINT["B3",9,1790,9,0,{0,1,1,1,1,1,1,1,0,1,1,0}],
  A94 -> nINT["C3",9,1015,9,0,{1,1,1,0,1,1,1,1,1,1,0,0}]
} /. {
  (* normalize wrt (s) -> normalize wrt (-s) *)
  nINT[i__,l_List] :> (-1)^(Plus@@l) INT[i,l]
};


(******************************************************************************)
(* the bare one-loop results expanded to weight eight, taken from 1010.4478v2 *)
(******************************************************************************)

LitExpFq[1]=Color[CF](
-(2/ep^2)
-3/ep
-8+zeta[2]
+ep (-16+(3 zeta[2])/2+(14 zeta[3])/3)
+ep^2 (-32+4 zeta[2]+(47 zeta[2]^2)/20+7 zeta[3])
+ep^3 (-64+8 zeta[2]+(141 zeta[2]^2)/40+(56 zeta[3])/3-7/3 zeta[2] zeta[3]+(62 zeta[5])/5)
+ep^4 (-128+16 zeta[2]+(47 zeta[2]^2)/5+(949 zeta[2]^3)/280+(112 zeta[3])/3-7/2 zeta[2] zeta[3]-(49 zeta[3]^2)/9+(93 zeta[5])/5)
+ep^5 (-256+32 zeta[2]+(94 zeta[2]^2)/5+(2847 zeta[2]^3)/560+(224 zeta[3])/3-28/3 zeta[2] zeta[3]-329/60 zeta[2]^2 zeta[3]-(49 zeta[3]^2)/6+(248 zeta[5])/5-31/5 zeta[2] zeta[5]+(254 zeta[7])/7)
+ep^6 (-512+64 zeta[2]+(188 zeta[2]^2)/5+(949 zeta[2]^3)/70+(55779 zeta[2]^4)/11200+(448 zeta[3])/3-56/3 zeta[2] zeta[3]-329/40 zeta[2]^2 zeta[3]-(196 zeta[3]^2)/9+49/18 zeta[2] zeta[3]^2+(496 zeta[5])/5-93/10 zeta[2] zeta[5]-434/15 zeta[3] zeta[5]+(381 zeta[7])/7)
);

LitExpFg[1]=Color[CA](
-(2/ep^2)
+zeta[2]
+ep (-2+(14 zeta[3])/3)
+ep^2 (-6+(47 zeta[2]^2)/20)
+ep^3 (-14+zeta[2]-7/3 zeta[2] zeta[3]+(62 zeta[5])/5)
+ep^4 (-30+3 zeta[2]+(949 zeta[2]^3)/280+(14 zeta[3])/3-(49 zeta[3]^2)/9)
+ep^5 (-62+7 zeta[2]+(47 zeta[2]^2)/20+14 zeta[3]-329/60 zeta[2]^2 zeta[3]-31/5 zeta[2] zeta[5]+(254 zeta[7])/7)
+ep^6 (-126+15 zeta[2]+(141 zeta[2]^2)/20+(55779 zeta[2]^4)/11200+(98 zeta[3])/3-7/3 zeta[2] zeta[3]+49/18 zeta[2] zeta[3]^2+(62 zeta[5])/5-434/15 zeta[3] zeta[5])
);


(******************************************************************************)
(* the bare two-loop results expanded to weight eight, taken from 1010.4478v2 *)
(******************************************************************************)

LitExpFq[2]=Color[CF^2] (
2/ep^4
+6/ep^3
+(41/2-2 zeta[2])/ep^2
+(221/4-(64 zeta[3])/3)/ep
+1151/8+(17 zeta[2])/2-58 zeta[3]-13 zeta[2]^2
+ep (5741/16+(213 zeta[2])/4-(171 zeta[2]^2)/5-(839 zeta[3])/3+112/3 zeta[2] zeta[3]-(184 zeta[5])/5)
+ep^2 (27911/32+(1839 zeta[2])/8-(3401 zeta[2]^2)/20+(223 zeta[2]^3)/5-(6989 zeta[3])/6+54 zeta[2] zeta[3]+(2608 zeta[3]^2)/9-(462 zeta[5])/5)
+ep^3 (133781/64+(13773 zeta[2])/16-(29157 zeta[2]^2)/40+(768 zeta[2]^3)/7-(58283 zeta[3])/12+757/3 zeta[2] zeta[3]+5488/15 zeta[2]^2 zeta[3]+(2434 zeta[3]^2)/3-(3251 zeta[5])/5+184/5 zeta[2] zeta[5]+(8942 zeta[7])/7)
+ep^4 (637631/128+(95559 zeta[2])/32-(248023 zeta[2]^2)/80+(55623 zeta[2]^3)/140+(653901 zeta[2]^4)/700-(481913 zeta[3])/24+2257/2 zeta[2] zeta[3]+5109/5 zeta[2]^2 zeta[3]+(36359 zeta[3]^2)/9-4576/9 zeta[2] zeta[3]^2-(34001 zeta[5])/10-198 zeta[2] zeta[5]+33248/15 zeta[3] zeta[5]+(27204 zeta[7])/7-528 zeta[5,3])
)+Color[CA CF] (
-(11/(6 ep^3))
+(-(83/9)+zeta[2])/ep^2
+(-(4129/108)-(11 zeta[2])/6+13 zeta[3])/ep
-89173/648-(119 zeta[2])/9+(467 zeta[3])/9+(44 zeta[2]^2)/5
+ep (-(1775893/3888)-(6505 zeta[2])/108+(1891 zeta[2]^2)/60+(6586 zeta[3])/27-89/3 zeta[2] zeta[3]+51 zeta[5])
+ep^2 (-(33912061/23328)-(146197 zeta[2])/648+(2639 zeta[2]^2)/18-(809 zeta[2]^3)/70+(159949 zeta[3])/162-397/9 zeta[2] zeta[3]-(569 zeta[3]^2)/3+(3491 zeta[5])/15)
+ep^3 (-(632412901/139968)-(2996725 zeta[2])/3888+(638441 zeta[2]^2)/1080+(3817 zeta[2]^3)/140+(3709777 zeta[3])/972-4358/27 zeta[2] zeta[3]-7103/30 zeta[2]^2 zeta[3]-(16439 zeta[3]^2)/27+(49786 zeta[5])/45-497/5 zeta[2] zeta[5]-372 zeta[7])
+ep^4 (-(11630115085/839808)-(58499773 zeta[2])/23328+(14915741 zeta[2]^2)/6480+(4843 zeta[2]^3)/30-(75242 zeta[2]^4)/175+(84520897 zeta[3])/5832-94931/162 zeta[2] zeta[3]-66379/90 zeta[2]^2 zeta[3]-(229042 zeta[3]^2)/81+3029/9 zeta[2] zeta[3]^2+(1214029 zeta[5])/270-829/15 zeta[2] zeta[5]-8266/5 zeta[3] zeta[5]-(11980 zeta[7])/21+264 zeta[5,3])
)+Color[CF nf](
1/(3 ep^3)
+14/(9 ep^2)
+(353/54+zeta[2]/3)/ep
+7541/324+(14 zeta[2])/9-(26 zeta[3])/9
+ep (150125/1944+(353 zeta[2])/54-(41 zeta[2]^2)/30-(364 zeta[3])/27)
+ep^2 (2877653/11664+(7541 zeta[2])/324-(287 zeta[2]^2)/45-(4589 zeta[3])/81-26/9 zeta[2] zeta[3]-(242 zeta[5])/15)
+ep^3 (53933309/69984+(150125 zeta[2])/1944-(14473 zeta[2]^2)/540-(127 zeta[2]^3)/14-(98033 zeta[3])/486-364/27 zeta[2] zeta[3]+(338 zeta[3]^2)/27-(3388 zeta[5])/45)
+ep^4 (996726245/419904+(2877653 zeta[2])/11664-(309181 zeta[2]^2)/3240-(127 zeta[2]^3)/3-(1951625 zeta[3])/2916-4589/81 zeta[2] zeta[3]+533/45 zeta[2]^2 zeta[3]+(4732 zeta[3]^2)/81-(42713 zeta[5])/135-242/15 zeta[2] zeta[5]-(2186 zeta[7])/21)
);

LitExpFg[2]=Color[CA^2] (
2/ep^4
-11/(6 ep^3)
+(-(67/18)-zeta[2])/ep^2
+(68/27+(11 zeta[2])/2-(25 zeta[3])/3)/ep
+5861/162+(67 zeta[2])/6+(11 zeta[3])/9-(21 zeta[2]^2)/5
+ep (158201/972+(106 zeta[2])/9-(77 zeta[2]^2)/60-(1139 zeta[3])/27+23/3 zeta[2] zeta[3]+(71 zeta[5])/5)
+ep^2 (3484193/5832+(481 zeta[2])/54-(1943 zeta[2]^2)/60+(2313 zeta[2]^3)/70-(26218 zeta[3])/81-55/3 zeta[2] zeta[3]+(901 zeta[3]^2)/9+(341 zeta[5])/15)
+ep^3 (70647113/34992-(4019 zeta[2])/324-(28826 zeta[2]^2)/135+(2057 zeta[2]^3)/60-(397460 zeta[3])/243+335/9 zeta[2] zeta[3]+1291/10 zeta[2]^2 zeta[3]+(5137 zeta[3]^2)/27-(5963 zeta[5])/45-313/5 zeta[2] zeta[5]+(6338 zeta[7])/7)
+ep^4 (1371828689/209952-(219275 zeta[2])/1944-(187733 zeta[2]^2)/180+(123079 zeta[2]^3)/1260+(50419 zeta[2]^4)/100-(5108944 zeta[3])/729+11858/27 zeta[2] zeta[3]+22781/90 zeta[2]^2 zeta[3]+(85559 zeta[3]^2)/81-1547/9 zeta[2] zeta[3]^2-(161266 zeta[5])/135-1001/5 zeta[2] zeta[5]+1690/3 zeta[3] zeta[5]+(56155 zeta[7])/42-264 zeta[5,3])
)+Color[CA nf] (
1/(3 ep^3)
+5/(9 ep^2)
+(-(26/27)-zeta[2])/ep
-808/81-(5 zeta[2])/3-(74 zeta[3])/9
+ep (-(23131/486)-(16 zeta[2])/9-(51 zeta[2]^2)/10-(604 zeta[3])/27)
+ep^2 (-(540805/2916)+(28 zeta[2])/27-(257 zeta[2]^2)/18-(3962 zeta[3])/81+50/3 zeta[2] zeta[3]-(542 zeta[5])/15)
+ep^3 (-(11511241/17496)+(3157 zeta[2])/162-(103 zeta[2]^2)/3-(253 zeta[2]^3)/210-(30568 zeta[3])/243+380/9 zeta[2] zeta[3]+(2306 zeta[3]^2)/27-(854 zeta[5])/9)
+ep^4 (-(232282297/104976)+(98791 zeta[2])/972-(40148 zeta[2]^2)/405+(2167 zeta[2]^3)/630-(301886 zeta[3])/729+2978/27 zeta[2] zeta[3]+517/5 zeta[2]^2 zeta[3]+(22060 zeta[3]^2)/81-(24518 zeta[5])/135+342/5 zeta[2] zeta[5]+(229 zeta[7])/21)
)+Color[CF nf] (
-(1/ep)
-67/6+8 zeta[3]
+ep (-(2027/36)+(7 zeta[2])/3+(16 zeta[2]^2)/3+(92 zeta[3])/3)
+ep^2 (-(47491/216)+(209 zeta[2])/18+(184 zeta[2]^2)/9+(1124 zeta[3])/9-40/3 zeta[2] zeta[3]+32 zeta[5])
+ep^3 (-(987995/1296)+(4273 zeta[2])/108+(22147 zeta[2]^2)/270-(176 zeta[2]^3)/35+(15284 zeta[3])/27-460/9 zeta[2] zeta[3]-120 zeta[3]^2+(368 zeta[5])/3)
+ep^4 (-(19296691/7776)+(75305 zeta[2])/648+(585929 zeta[2]^2)/1620-(2024 zeta[2]^3)/105+(192068 zeta[3])/81-5716/27 zeta[2] zeta[3]-6724/45 zeta[2]^2 zeta[3]-460 zeta[3]^2+(22948 zeta[5])/45-32 zeta[2] zeta[5]-254 zeta[7])
);


(********************************************************************************)
(* the bare three-loop results expanded to weight eight, taken from 1010.4478v2 *)
(********************************************************************************)

LitExpFq[3]=Color[CF^3] (
-(4/(3 ep^6))
-6/ep^5
+(-25+2 zeta[2])/ep^4
+(-83-3 zeta[2]+(100 zeta[3])/3)/ep^3
+(-(515/2)-(77 zeta[2])/2+(213 zeta[2]^2)/10+138 zeta[3])/ep^2
+(-(9073/12)-(467 zeta[2])/2+(1461 zeta[2]^2)/20+(2119 zeta[3])/3-214/3 zeta[2] zeta[3]+(644 zeta[5])/5)/ep
-53675/24-(13001 zeta[2])/12+2669 zeta[3]+(12743 zeta[2]^2)/40+61 zeta[2] zeta[3]+(4238 zeta[5])/5-(9095 zeta[2]^3)/252-(1826 zeta[3]^2)/3
+ep (-(343393/48)-(105553 zeta[2])/24+(36693 zeta[2]^2)/40+(321227 zeta[2]^3)/840+(40835 zeta[3])/6+6083/6 zeta[2] zeta[3]-3931/6 zeta[2]^2 zeta[3]-1203 zeta[3]^2+(22349 zeta[5])/3-7858/15 zeta[2] zeta[5]-(11896 zeta[7])/7)
+ep^2 (-(2512115/96)-(797995 zeta[2])/48+(7653 zeta[2]^2)/80+(1147979 zeta[2]^3)/240-(74208727 zeta[2]^4)/50400-(137417 zeta[3])/12+18469/2 zeta[2] zeta[3]-15491/20 zeta[2]^2 zeta[3]+(12749 zeta[3]^2)/6+1985 zeta[2] zeta[3]^2+(716537 zeta[5])/15-12361/5 zeta[2] zeta[5]-33148/3 zeta[3] zeta[5]+(45168 zeta[7])/7+4160/3 zeta[5,3])
)+Color[CA CF^2] (
11/(3 ep^5)
+(431/18-2 zeta[2])/ep^4
+(6415/54-(7 zeta[2])/6-26 zeta[3])/ep^3
+(79277/162+(1487 zeta[2])/36-(83 zeta[2]^2)/5-210 zeta[3])/ep^2
+(1773839/972+(38623 zeta[2])/108-(9839 zeta[2]^2)/72-(6703 zeta[3])/6+215/3 zeta[2] zeta[3]-142 zeta[5])/ep
+37684115/5832+(664325 zeta[2])/324-(96715 zeta[3])/18-(1265467 zeta[2]^2)/2160+46/9 zeta[2] zeta[3]-(46594 zeta[5])/45-(18619 zeta[2]^3)/1260+(1616 zeta[3]^2)/3
+ep (783459131/34992+(19394303 zeta[2])/1944-(15062939 zeta[2]^2)/6480-(1811231 zeta[2]^3)/15120-(1259477 zeta[3])/54-195175/108 zeta[2] zeta[3]+9751/20 zeta[2]^2 zeta[3]+(85649 zeta[3]^2)/18-(1894909 zeta[5])/270+4851/5 zeta[2] zeta[5]-1349 zeta[7])
+ep^2 (16308475427/209952+(521534243 zeta[2])/11664-(161423233 zeta[2]^2)/19440-(211343621 zeta[2]^3)/90720-(22796551 zeta[2]^4)/63000-(27356135 zeta[3])/324-5620115/324 zeta[2] zeta[3]+1083953/180 zeta[2]^2 zeta[3]+(2174933 zeta[3]^2)/108-1425 zeta[2] zeta[3]^2-(7913725 zeta[5])/162+53128/15 zeta[2] zeta[5]+72904/15 zeta[3] zeta[5]+(415489 zeta[7])/42-15472/15 zeta[5,3])
)+Color[CA^2 CF] (
-(242/(81 ep^4))
+(-(6521/243)+(88 zeta[2])/27)/ep^3
+(-(40289/243)-(553 zeta[2])/81-(88 zeta[2]^2)/45+(1672 zeta[3])/27)/ep^2
+(-(1870564/2187)-(68497 zeta[2])/486+(802 zeta[2]^2)/15+(12106 zeta[3])/27-88/9 zeta[2] zeta[3]-(136 zeta[5])/3)/ep
-52268375/13122-(767320 zeta[2])/729+(1341553 zeta[3])/486+(152059 zeta[2]^2)/540-710/9 zeta[2] zeta[3]+(2932 zeta[5])/9-(6152 zeta[2]^3)/189-(1136 zeta[3]^2)/9
+ep (-(458292965/26244)-(52068575 zeta[2])/8748+(4467743 zeta[2]^2)/3240-(8009 zeta[2]^3)/945+(42813461 zeta[3])/2916+13139/27 zeta[2] zeta[3]-4408/45 zeta[2]^2 zeta[3]-(71734 zeta[3]^2)/27+(15601 zeta[5])/5-1568/9 zeta[2] zeta[5]-(211 zeta[7])/18)
+ep^2 (-(34868838031/472392)-(1546106255 zeta[2])/52488+(167549 zeta[2]^2)/27+(201469 zeta[2]^3)/216+(6341548 zeta[2]^4)/23625+(405838949 zeta[3])/5832+2116327/324 zeta[2] zeta[3]-3805 zeta[2]^2 zeta[3]-(820579 zeta[3]^2)/54+2896/9 zeta[2] zeta[3]^2+(18727307 zeta[5])/810-23456/15 zeta[2] zeta[5]+568/3 zeta[3] zeta[5]-(176495 zeta[7])/36-3592/45 zeta[5,3])
)+Color[CF^2 nf] (
-(2/(3 ep^5))
-37/(9 ep^4)
+(-(545/27)-zeta[2]/3)/ep^3
+(-(6499/81)-(133 zeta[2])/18+(146 zeta[3])/9)/ep^2
+(-(138865/486)-(2849 zeta[2])/54+(337 zeta[2]^2)/36+(2557 zeta[3])/27)/ep
-2732173/2916-(45235 zeta[2])/162+(51005 zeta[3])/81+(8149 zeta[2]^2)/216-343/9 zeta[2] zeta[3]+(278 zeta[5])/45
+ep (-(50187205/17496)-(1263505 zeta[2])/972+(821749 zeta[2]^2)/3240-(875381 zeta[2]^3)/7560+(929587 zeta[3])/243-8515/54 zeta[2] zeta[3]-(5771 zeta[3]^2)/9+(5863 zeta[5])/135)
+ep^2 (-(861740653/104976)-(32868205 zeta[2])/5832+(17061119 zeta[2]^2)/9720-(4769039 zeta[2]^3)/6480+(32307433 zeta[3])/1458-152867/162 zeta[2] zeta[3]-172799/180 zeta[2]^2 zeta[3]-(208487 zeta[3]^2)/54+(167299 zeta[5])/81+953/15 zeta[2] zeta[5]-(294430 zeta[7])/63)
)+Color[CA CF nf] (
88/(81 ep^4)
+(2254/243-(16 zeta[2])/27)/ep^3
+(13679/243+(316 zeta[2])/81-(256 zeta[3])/27)/ep^2
+(623987/2187+(11027 zeta[2])/243-(44 zeta[2]^2)/5-(6436 zeta[3])/81)/ep
+8560052/6561+(442961 zeta[2])/1458-(45074 zeta[3])/81-(1093 zeta[2]^2)/27+368/9 zeta[2] zeta[3]-(208 zeta[5])/3
+ep (24570881/4374+(7137385 zeta[2])/4374-(352559 zeta[2]^2)/1620+(17324 zeta[2]^3)/945-(2418896 zeta[3])/729+2674/27 zeta[2] zeta[3]+(10816 zeta[3]^2)/27-(28156 zeta[5])/45)
+ep^2 (5509319623/236196+(102669593 zeta[2])/13122-(3829919 zeta[2]^2)/3240+(74461 zeta[2]^3)/5670-(79031137 zeta[3])/4374+11939/81 zeta[2] zeta[3]+9572/15 zeta[2]^2 zeta[3]+(218296 zeta[3]^2)/81-(622178 zeta[5])/135+3272/15 zeta[2] zeta[5]+1170 zeta[7])
)+Color[CF nf^2] (-(8/(81 ep^4))-188/(243 ep^3)+(-(124/27)-(4 zeta[2])/9)/ep^2+(-(49900/2187)-(94 zeta[2])/27+(136 zeta[3])/81)/ep-677716/6561-(62 zeta[2])/3+(3196 zeta[3])/243-(83 zeta[2]^2)/135
+ep (-(2913928/6561)-(24950 zeta[2])/243-(3901 zeta[2]^2)/810+(2108 zeta[3])/27+68/9 zeta[2] zeta[3]+(2248 zeta[5])/135)
+ep^2 (-(109448624/59049)-(338858 zeta[2])/729-(2573 zeta[2]^2)/90+(44651 zeta[2]^3)/5670+(848300 zeta[3])/2187+1598/27 zeta[2] zeta[3]-(1156 zeta[3]^2)/81+(52828 zeta[5])/405)
)+Color[(dabc^2 NFV)/Nc] (2+5 zeta[2]+(7 zeta[3])/3-zeta[2]^2/5-(40 zeta[5])/3
+ep (85/3+(130 zeta[2])/3-(98 zeta[2]^2)/15-(4864 zeta[2]^3)/315+(47 zeta[3])/9+15 zeta[2] zeta[3]-(172 zeta[3]^2)/3+(376 zeta[5])/9)
+ep^2 (730/3+(4345 zeta[2])/18-(3677 zeta[2]^2)/90+(42622 zeta[2]^3)/945+(2501 zeta[3])/54+239/6 zeta[2] zeta[3]-196/3 zeta[2]^2 zeta[3]-(374 zeta[3]^2)/9+(6485 zeta[5])/27-128/3 zeta[2] zeta[5]-(4271 zeta[7])/6)
);

LitExpFg[3]=Color[CA^3] (
-(4/(3 ep^6))
+11/(3 ep^5)
+361/(81 ep^4)
+(-(3506/243)-(517 zeta[2])/54+(22 zeta[3])/3)/ep^3
+(-(17741/243)+(481 zeta[2])/162+(247 zeta[2]^2)/90-(209 zeta[3])/27)/ep^2
+(-(145219/2187)+(20329 zeta[2])/243-(3751 zeta[2]^2)/360+(241 zeta[3])/9-85/9 zeta[2] zeta[3]-(878 zeta[5])/15)/ep
+14474131/13122+(307057 zeta[2])/1458-(68590 zeta[3])/243+(8459 zeta[2]^2)/1080+77/18 zeta[2] zeta[3]+(20911 zeta[5])/45-(22523 zeta[2]^3)/270-(1766 zeta[3]^2)/9
+ep (270573319/26244-(446863 zeta[2])/4374-(40819 zeta[2]^2)/180+(7200127 zeta[2]^3)/15120-(3601570 zeta[3])/729-34093/54 zeta[2] zeta[3]-47803/180 zeta[2]^2 zeta[3]+(74899 zeta[3]^2)/54+(389159 zeta[5])/135+2449/9 zeta[2] zeta[5]-(385579 zeta[7])/126)
+ep^2 (30151577675/472392-(108299125 zeta[2])/26244-(34875497 zeta[2]^2)/9720+(12226469 zeta[2]^3)/5040-(1183759981 zeta[2]^4)/756000-(59902487 zeta[3])/1458-80255/27 zeta[2] zeta[3]+714109/360 zeta[2]^2 zeta[3]+(16453 zeta[3]^2)/2+7936/9 zeta[2] zeta[3]^2+(3101341 zeta[5])/405-6897/10 zeta[2] zeta[5]-89996/15 zeta[3] zeta[5]+(2169431 zeta[7])/126+12392/45 zeta[5,3])
)+Color[CA^2 nf] (
-(2/(3 ep^5))
-2/(81 ep^4)
+(1534/243+(47 zeta[2])/27)/ep^3
+(4280/243-(425 zeta[2])/81+(518 zeta[3])/27)/ep^2
+(-(92449/2187)-(7561 zeta[2])/243+(2453 zeta[2]^2)/180+(1022 zeta[3])/81)/ep
-10021313/13122-(37868 zeta[2])/729-(754 zeta[3])/27+(437 zeta[2]^2)/60-439/9 zeta[2] zeta[3]+(3238 zeta[5])/45
+ep (-(48658741/8748)+(904045 zeta[2])/4374-(34931 zeta[2]^2)/1620-(52283 zeta[2]^3)/1080+(349918 zeta[3])/729+791/9 zeta[2] zeta[3]-(11657 zeta[3]^2)/27-(10066 zeta[5])/45)
+ep^2 (-(15039308929/472392)+(66386911 zeta[2])/26244+(373234 zeta[2]^2)/1215-(6878021 zeta[2]^3)/22680+(13422322 zeta[3])/2187+31849/81 zeta[2] zeta[3]-104327/180 zeta[2]^2 zeta[3]-(76349 zeta[3]^2)/81-(391564 zeta[5])/405+307/5 zeta[2] zeta[5]-(14271 zeta[7])/7)
)+Color[CA CF nf] (
20/(9 ep^3)
+(526/27-(160 zeta[3])/9)/ep^2
+(2783/81-(22 zeta[2])/3-(176 zeta[2]^2)/15-(224 zeta[3])/27)/ep
-155629/486-(41 zeta[2])/3+(11792 zeta[3])/81-(16 zeta[2]^2)/5+48 zeta[2] zeta[3]+(32 zeta[5])/9
+ep (-(10508593/2916)+(8869 zeta[2])/54+(28823 zeta[2]^2)/270+(23624 zeta[2]^3)/315+(240934 zeta[3])/243+640/9 zeta[2] zeta[3]+(4064 zeta[3]^2)/9+(17092 zeta[5])/27)
+ep^2 (-(418631245/17496)+(163523 zeta[2])/108+(437599 zeta[2]^2)/540+(157424 zeta[2]^3)/315+(4492979 zeta[3])/729+3500/9 zeta[2] zeta[3]+3148/5 zeta[2]^2 zeta[3]+(17176 zeta[3]^2)/27+(386102 zeta[5])/81-496 zeta[2] zeta[5]+(16658 zeta[7])/9)
)+Color[CF^2 nf] (
2/(3 ep)
+304/9+(296 zeta[3])/3-160 zeta[5]
+ep (18613/54-(74 zeta[2])/3+(328 zeta[2]^2)/5-(35648 zeta[2]^3)/315+(10552 zeta[3])/9-16 zeta[2] zeta[3]-272 zeta[3]^2-(3080 zeta[5])/3)
+ep^2 (383765/162-(4109 zeta[2])/18+764 zeta[2]^2-(796168 zeta[2]^3)/945+(229772 zeta[3])/27-276 zeta[2] zeta[3]-1232/3 zeta[2]^2 zeta[3]-(6400 zeta[3]^2)/3-(35956 zeta[5])/9+560 zeta[2] zeta[5]-(8828 zeta[7])/3)
)+Color[CA nf^2] (
-(8/(81 ep^4))
-80/(243 ep^3)
+(8/9+(20 zeta[2])/27)/ep^2
+(34097/2187+(200 zeta[2])/81+(664 zeta[3])/81)/ep
+1479109/13122+(76 zeta[2])/27+(11824 zeta[3])/243+(797 zeta[2]^2)/135
+ep (16823771/26244-(30283 zeta[2])/1458+(14018 zeta[2]^2)/405+(5440 zeta[3])/27-988/27 zeta[2] zeta[3]+(9368 zeta[5])/135)
+ep^2 (1534229129/472392-(1822421 zeta[2])/8748+(20009 zeta[2]^2)/135+(12851 zeta[2]^3)/5670+(1698929 zeta[3])/2187-15928/81 zeta[2] zeta[3]-(17908 zeta[3]^2)/81+(33136 zeta[5])/81)
)+Color[CF nf^2] (
8/(9 ep^2)
+(424/27-(32 zeta[3])/3)/ep
+10562/81-(16 zeta[2])/3-(704 zeta[3])/9-(112 zeta[2]^2)/15
+ep (196900/243-54 zeta[2]-(2464 zeta[2]^2)/45-(4208 zeta[3])/9+112/3 zeta[2] zeta[3]-(800 zeta[5])/9)
+ep^2 (6322579/1458-(9626 zeta[2])/27-(4913 zeta[2]^2)/15+(248 zeta[2]^3)/63-(223756 zeta[3])/81+2464/9 zeta[2] zeta[3]+(3232 zeta[3]^2)/9-(17600 zeta[5])/27)
);


(************************************************************************************)
(* the bare three-loop results in terms of master integrals, taken from 1004.3653v4 *)
(************************************************************************************)

LitFq[1] = SR ( Color[CF] B21 (4/(D-4)+D-3) )/. GGHIStoMPS;

LitFg[1] = SR ( Color[CA] B21 (4/(D-4)-4/(D-2)+10-D) )/. GGHIStoMPS;


(**********************************************************************************)
(* the bare two-loop results in terms of master integrals, taken from 1004.3653v4 *)
(**********************************************************************************)

LitFq[2] = SR^2 (
Color[CF^2] (
  B42 (16/(D-4)^2+8/(D-4)+D^2-6D+17)
 -C41 (7D^2/8-983D/48-565/(32(2D-7))-20/(9(3D-8))-28/(D-4) -40/(D-4)^2+10693/288)
 +B31 (27D^2/8-1293D/16+3955/(32(2D-7))-17/(2(D-3))-476/(D-4)-456/(D-4)^2-288/(D-4)^3+581/32)
 -C62 (D^3-20D^2+104D-176)/(8(2D-7))
)
+Color[CF CA] (
 -C41 (D^2/16+77D/32+565/(64(2D-7))+12/(5(3D-8))+23/(15(D-1))+8/(3(D-4))+16/(D-4)^2+163/64)
 -B31 (75D^2/16-1837D/32+3955/(64(2D-7))+3/(4(D-3))-186/(D-4)-144/(D-4)^2-96/(D-4)^3+3845/64)
 +C62 (D^3-20D^2+104D-176)/(16(2D-7))
)
+Color[CF NF] (
 -C41 (D-2)(3D^3-31D^2+110D-128)/((3D-8)(D-4)(D-1))
) 
)/. GGHIStoMPS;

LitFg[2] = SR^2 (
Color[CA^2] (
  B42 (D^2-20D-48/(D-2)+32/(D-4)+16/(D-2)^2+16/(D-4)^2+100)
 +C41 (27D/2+119/(48(2D-5))+75/(16(2D-7))+10/(3(D-1))+80/(D-2)+103/(3(D-4))-32/(D-2)^2+24/(D-4)^2-609/8)
 +B31 (24D+107/(144(2D-5))+525/(16(2D-7))+116/(9(D-1))+96/(D-2)-2/(D-3)-1175/(3(D-4))-32/(D-2)^2-1388/(3(D-4)^2)-192/(D-4)^3-1955/8)
 +C62 (3(3D-8)(D-3)/(4(2D-5)(2D-7)))
)
+Color[CA NF] (
  C41 (7D/8+119/(12(2D-5))+35/(48(2D-7))+20/(3(D-1))-40/(3(D-2))-2/(D-4)-45/16)
 -B31 (19D/8-107/(36(2D-5))-245/(48(2D-7))-232/(9(D-1))+40/(3(D-2))-3/(2(D-3))+8/(9(D-4))-8/(D-4)^2-61/16)
 +C62 (2D^3-25D^2+94D-112)(D-4)/(8(D-2)(2D-5)(2D-7)) 
)
+Color[CF NF] (
 -C41 (46D^4-545D^3+2395D^2-4606D+3248)(D-6)/(2(2D-7)(2D-5)(D-4)(D-2))
 +B31 (35D/4-107/(18(2D-5))-245/(24(2D-7))+8/(3(D-2))-1/(D-3)-448/(9(D-4))-112/(3(D-4)^2)-333/8)
 -C62 (2D^3-25D^2+94D-112)(D-4)/(4(D-2)(2D-5)(2D-7))
)
)/. GGHIStoMPS;

(************************************************************************************)
(* the bare three-loop results in terms of master integrals, taken from 1004.3653v4 *)
(************************************************************************************)
 
XqCF3 = (

       + C81 * (
          + 1623/128
          - 399/64*D
          + 39/32*D^2
          - 1/16*D^3
          - 1695/128/( - 7 + 2*D)
          + 8/( - 4 + D)
          )

       + A94 * (
          + 38866491/16000000
          - 1808937/1600000*D
          + 125091/800000*D^2
          - 567/80000*D^3
          + 7557808/4921875/( - 22 + 5*D)
          + 574016/234375/( - 18 + 5*D)
          - 8388688/3046875/( - 16 + 5*D)
          - 232399/998400/( - 9 + 2*D)
          - 4067/2304/( - 7 + 2*D)
          + 225/448/( - 3 + D)
          + 16/75/( - 2 + D)
          )

       + A92 * (
          + 190749/31250
          - 14871/6250*D
          + 708/3125*D^2
          - 9/1250*D^3
          + 1425936/546875/( - 22 + 5*D)
          - 501184/78125/( - 18 + 5*D)
          - 391776/78125/( - 16 + 5*D)
          + 17/14/( - 3 + D)
          )

       + A91 * (
          - 4086513/31250
          + 257769/6250*D
          - 14661/3125*D^2
          + 243/1250*D^3
          + 2127008/546875/( - 22 + 5*D)
          + 6463488/78125/( - 18 + 5*D)
          + 4083992/78125/( - 16 + 5*D)
          - 48/5/( - 4 + D)
          - 225/14/( - 3 + D)
          + 256/5/( - 2 + D)
          )

       + A81 * (
          - 663954073/16000000
          + 3243781/320000*D
          - 758793/800000*D^2
          + 3411/80000*D^3
          - 1425936/546875/( - 22 + 5*D)
          - 8269536/78125/( - 18 + 5*D)
          + 3411716/78125/( - 16 + 5*D)
          + 33573/1024/( - 7 + 2*D)
          + 4389/256/( - 7 + 2*D)/( - 7 + 2*D)
          + 4/5/( - 4 + D)
          - 3015/448/( - 3 + D)
          + 32/( - 2 + D)
          )

       + A75 * (
          + 277480707/1000000
          - 7042751/60000*D
          + 686707/50000*D^2
          - 2489/5000*D^3
          + 365471216/4921875/( - 22 + 5*D)
          + 9430916/703125/( - 18 + 5*D)
          - 93131696/703125/( - 16 + 5*D)
          - 235409/2880/( - 9 + 2*D)
          - 865/72/( - 7 + 2*D)
          + 16/5/( - 4 + D)
          + 4397/420/( - 3 + D)
          - 1/3/( - 3 + D)/( - 3 + D)
          - 556/45/( - 2 + D)
          )

       + A74 * (
          + 277480707/1000000
          - 7042751/60000*D
          + 686707/50000*D^2
          - 2489/5000*D^3
          + 365471216/4921875/( - 22 + 5*D)
          + 9430916/703125/( - 18 + 5*D)
          - 93131696/703125/( - 16 + 5*D)
          - 235409/2880/( - 9 + 2*D)
          - 865/72/( - 7 + 2*D)
          + 16/5/( - 4 + D)
          + 4397/420/( - 3 + D)
          - 1/3/( - 3 + D)/( - 3 + D)
          - 556/45/( - 2 + D)
          )

       + A73 * (
          - 8803773/15625
          + 760189/6250*D
          - 60199/6250*D^2
          + 601/1250*D^3
          - 15661504/546875/( - 22 + 5*D)
          + 101225984/703125/( - 18 + 5*D)
          - 909167104/3046875/( - 16 + 5*D)
          + 29539/2340/( - 9 + 2*D)
          - 1213/12/( - 7 + 2*D)
          + 8329/210/( - 3 + D)
          + 21/( - 3 + D)/( - 3 + D)
          + 496/( - 2 + D)
          )

       + A72 * (
          - 4633049/16000
          + 228267/1600*D
          - 733/32*D^2
          + 15/16*D^3
          + 47928/125/( - 18 + 5*D)
          - 2821088/14625/( - 16 + 5*D)
          + 232399/8320/( - 9 + 2*D)
          + 42745/288/( - 7 + 2*D)
          - 128/( - 4 + D)
          + 488/45/( - 2 + D)
          )

       + A71 * (
          + 2151447/10000
          - 523857/5000*D
          + 5907/500*D^2
          - 21/50*D^3
          + 388064/9375/( - 18 + 5*D)
          + 655856/121875/( - 16 + 5*D)
          - 29539/624/( - 9 + 2*D)
          + 1213/12/( - 7 + 2*D)
          - 80/( - 4 + D)
          - 64/3/( - 2 + D)
          )

       + A63 * (
          + 10891722217/1350000
          - 835107683/225000*D
          + 2017249/3750*D^2
          - 3422/125*D^3
          + 85442816/15625/( - 22 + 5*D)
          + 1526704/3125/( - 18 + 5*D)
          - 30753004/203125/( - 16 + 5*D)
          - 4880379/5200/( - 9 + 2*D)
          - 80/27/( - 8 + 3*D)
          - 1045/8/( - 7 + 2*D)
          - 4336/5/( - 4 + D)
          - 576/( - 4 + D)/( - 4 + D)
          - 3392/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 161/4/( - 3 + D)
          - 28736/25/( - 2 + D)
          )

       + A62 * (
          - 817543919/150000
          + 22107268/9375*D
          - 4628009/15000*D^2
          + 39857/3000*D^3
          + 446887648/984375/( - 22 + 5*D)
          + 36333448/140625/( - 16 + 5*D)
          + 235409/600/( - 9 + 2*D)
          - 627/16/( - 7 + 2*D)
          + 1024/15/( - 4 + D)
          + 256/15/( - 4 + D)/( - 4 + D)
          - 4993/280/( - 3 + D)
          + 58/3/( - 3 + D)/( - 3 + D)
          + 98768/225/( - 2 + D)
          + 1024/3/( - 2 + D)/( - 2 + D)
          )

       + A61 * (
          + 183504334/84375
          - 62616143/56250*D
          + 7837/50*D^2
          - 2207/375*D^3
          + 74762464/46875/( - 22 + 5*D)
          + 5323758/15625/( - 18 + 5*D)
          - 1553908/61875/( - 16 + 5*D)
          - 291310/297/( - 14 + 3*D)
          - 3136/15/( - 4 + D)
          - 496/5/( - 4 + D)/( - 4 + D)
          - 192/5/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 23/( - 3 + D)
          - 2252/9/( - 2 + D)
          )

       + A52 * (
          - 3578943149/421875
          + 15436454/3125*D
          - 8532244/9375*D^2
          + 87316/1875*D^3
          - 37325556352/703125/( - 22 + 5*D)
          - 368980436/78125/( - 18 + 5*D)
          - 9365062376/33515625/( - 16 + 5*D)
          + 2913100/99/( - 14 + 3*D)
          + 9920/27/( - 10 + 3*D)
          + 3273151/325/( - 9 + 2*D)
          + 400/27/( - 8 + 3*D)
          + 418/( - 7 + 2*D)
          - 70952/15/( - 4 + D)
          - 97088/15/( - 4 + D)/( - 4 + D)
          - 19392/5/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 22016/15/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 152056/225/( - 2 + D)
          - 512/3/( - 2 + D)/( - 2 + D)
          )

       + A51 * (
          + 35332079719/1687500
          - 135964099/11250*D
          + 16060301/9375*D^2
          - 54568/625*D^3
          + 32265012416/234375/( - 22 + 5*D)
          - 2887120096/78125/( - 18 + 5*D)
          - 3481535536/3046875/( - 16 + 5*D)
          + 36208/27/( - 10 + 3*D)
          + 59657807/1300/( - 9 + 2*D)
          + 7315/2/( - 7 + 2*D)
          - 770008/15/( - 4 + D)
          - 83104/3/( - 4 + D)/( - 4 + D)
          - 12800/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 26112/5/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 106/3/( - 3 + D)
          - 142784/75/( - 2 + D)
          )

       + C61 * (
          + 374753/1728
          - 29395/288*D
          + 1109/48*D^2
          - 7/8*D^3
          - 200/27/( - 8 + 3*D)
          - 8475/64/( - 7 + 2*D)
          + 264/( - 4 + D)
          + 152/( - 4 + D)/( - 4 + D)
          + 160/( - 4 + D)/( - 4 + D)/( - 4 + D)
          )

       + B81 * (
          + 1623/128
          - 399/64*D
          + 39/32*D^2
          - 1/16*D^3
          - 1695/128/( - 7 + 2*D)
          + 8/( - 4 + D)
          )

       + B62 * (
          + 374753/1728
          - 29395/288*D
          + 1109/48*D^2
          - 7/8*D^3
          - 200/27/( - 8 + 3*D)
          - 8475/64/( - 7 + 2*D)
          + 264/( - 4 + D)
          + 152/( - 4 + D)/( - 4 + D)
          + 160/( - 4 + D)/( - 4 + D)/( - 4 + D)
          )

       + B61 * (
          - 51
          + 39*D
          - 9*D^2
          + D^3
          + 60/( - 4 + D)
          + 48/( - 4 + D)/( - 4 + D)
          + 64/( - 4 + D)/( - 4 + D)/( - 4 + D)
          )

       + B52 * (
          - 21148347004/1265625
          + 792891607/84375*D
          - 33225224/28125*D^2
          + 105167/1875*D^3
          + 3580901184/78125/( - 22 + 5*D)
          + 470084528/78125/( - 18 + 5*D)
          + 500415488/3046875/( - 16 + 5*D)
          - 4912/81/( - 10 + 3*D)
          - 1654184/65/( - 9 + 2*D)
          + 150868/15/( - 4 + D)
          + 29936/3/( - 4 + D)/( - 4 + D)
          + 22112/3/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 46592/15/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 29696/15/( - 2 + D)
          )

       + B51 * (
          + 3774996391/1000000
          - 221676243/100000*D
          + 7169631/50000*D^2
          - 46827/5000*D^3
          - 1055401984/78125/( - 22 + 5*D)
          - 648026848/78125/( - 18 + 5*D)
          + 50689072/3046875/( - 16 + 5*D)
          + 2274503/130/( - 9 + 2*D)
          - 177975/64/( - 7 + 2*D)
          - 44476/5/( - 4 + D)
          - 53792/5/( - 4 + D)/( - 4 + D)
          - 33824/5/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 19072/5/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 151/2/( - 3 + D)
          - 9728/15/( - 2 + D)
          )

       + B41 * (
          + 53258146831/562500
          - 615952127/7500*D
          + 43304589/3125*D^2
          - 489406/625*D^3
          - 643118017984/703125/( - 22 + 5*D)
          + 7186019918/78125/( - 18 + 5*D)
          - 19326056092/7734375/( - 16 + 5*D)
          - 6816654/11/( - 14 + 3*D)
          - 50720/9/( - 10 + 3*D)
          + 109222498/75/( - 9 + 2*D)
          - 34015/4/( - 7 + 2*D)
          - 6489724/15/( - 4 + D)
          - 884312/5/( - 4 + D)/( - 4 + D)
          - 1187096/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 745376/15/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 91648/5/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 12581/12/( - 3 + D)
          + 779/12/( - 3 + D)/( - 3 + D)
          - 89728/25/( - 2 + D)
          + 1024/3/( - 2 + D)/( - 2 + D)
          ));

XqCF2CA = (

       + C81 * (
          - 1623/256
          + 399/128*D
          - 39/64*D^2
          + 1/32*D^3
          + 1695/256/( - 7 + 2*D)
          - 4/( - 4 + D)
          )

       + A94 * (
          - 116599473/32000000
          + 5426811/3200000*D
          - 375273/1600000*D^2
          + 1701/160000*D^3
          - 3778904/1640625/( - 22 + 5*D)
          - 287008/78125/( - 18 + 5*D)
          + 4194344/1015625/( - 16 + 5*D)
          + 232399/665600/( - 9 + 2*D)
          + 4067/1536/( - 7 + 2*D)
          - 675/896/( - 3 + D)
          - 8/25/( - 2 + D)
          )

       + A92 * (
          - 131329/31250
          + 11061/6250*D
          - 1191/6250*D^2
          + 9/1250*D^3
          - 1018736/546875/( - 22 + 5*D)
          + 190784/78125/( - 18 + 5*D)
          + 884576/78125/( - 16 + 5*D)
          - 29/14/( - 3 + D)
          )

       + A91 * (
          + 4086513/31250
          - 257769/6250*D
          + 14661/3125*D^2
          - 243/1250*D^3
          - 2127008/546875/( - 22 + 5*D)
          - 6463488/78125/( - 18 + 5*D)
          - 4083992/78125/( - 16 + 5*D)
          + 48/5/( - 4 + D)
          + 225/14/( - 3 + D)
          - 256/5/( - 2 + D)
          )

       + A81 * (
          + 2065843091/32000000
          - 8338443/640000*D
          + 979611/1600000*D^2
          - 1197/160000*D^3
          + 1018736/546875/( - 22 + 5*D)
          + 3147936/78125/( - 18 + 5*D)
          - 23109548/234375/( - 16 + 5*D)
          - 29027/2048/( - 7 + 2*D)
          - 3563/128/( - 7 + 2*D)/( - 7 + 2*D)
          + 34/5/( - 4 + D)
          + 13665/896/( - 3 + D)
          - 160/3/( - 2 + D)
          )

       + A75 * (
          - 62067409/400000
          + 40603349/600000*D
          - 458683/60000*D^2
          + 19/80*D^3
          - 21760904/328125/( - 22 + 5*D)
          - 501158/140625/( - 18 + 5*D)
          + 46026288/203125/( - 16 + 5*D)
          + 5481191/74880/( - 9 + 2*D)
          - 235/32/( - 7 + 2*D)
          - 24/5/( - 4 + D)
          - 26393/840/( - 3 + D)
          + 118/15/( - 2 + D)
          )

       + A74 * (
          - 62067409/400000
          + 40603349/600000*D
          - 458683/60000*D^2
          + 19/80*D^3
          - 21760904/328125/( - 22 + 5*D)
          - 501158/140625/( - 18 + 5*D)
          + 46026288/203125/( - 16 + 5*D)
          + 5481191/74880/( - 9 + 2*D)
          - 235/32/( - 7 + 2*D)
          - 24/5/( - 4 + D)
          - 26393/840/( - 3 + D)
          + 118/15/( - 2 + D)
          )

       + A73 * (
          + 15077947/62500
          - 152417/3125*D
          + 29899/6250*D^2
          - 601/1250*D^3
          + 12403904/546875/( - 22 + 5*D)
          - 54045184/703125/( - 18 + 5*D)
          - 10424832/1015625/( - 16 + 5*D)
          - 4237/468/( - 9 + 2*D)
          + 301/6/( - 7 + 2*D)
          - 3683/210/( - 3 + D)
          + 3/( - 3 + D)/( - 3 + D)
          - 544/3/( - 2 + D)
          )

       + A72 * (
          + 33226167/160000
          - 9023129/80000*D
          + 142459/8000*D^2
          - 517/800*D^3
          - 9644612/40625/( - 18 + 5*D)
          + 106444064/446875/( - 16 + 5*D)
          - 697197/16640/( - 9 + 2*D)
          - 42745/192/( - 7 + 2*D)
          + 112/( - 4 + D)
          + 76/15/( - 2 + D)
          + 1124/143/( - 1 + D)
          )

       + A71 * (
          - 2492249/10000
          + 584559/5000*D
          - 7009/500*D^2
          + 27/50*D^3
          - 827368/9375/( - 18 + 5*D)
          - 6069872/121875/( - 16 + 5*D)
          + 21185/624/( - 9 + 2*D)
          - 301/6/( - 7 + 2*D)
          + 80/( - 4 + D)
          + 32/( - 2 + D)
          )

       + A63 * (
          - 2875843347/500000
          + 436696447/150000*D
          - 33322501/75000*D^2
          + 60679/2500*D^3
          - 487676544/78125/( - 22 + 5*D)
          - 433927224/1015625/( - 18 + 5*D)
          + 3533209912/33515625/( - 16 + 5*D)
          + 14641137/10400/( - 9 + 2*D)
          + 16/5/( - 8 + 3*D)
          + 2545/12/( - 7 + 2*D)
          + 106784/135/( - 4 + D)
          + 27568/45/( - 4 + D)/( - 4 + D)
          + 640/3/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 1/4/( - 3 + D)
          + 37352/75/( - 2 + D)
          - 250462/19305/( - 1 + D)
          )

       + A62 * (
          + 379243601/112500
          - 27382277/18000*D
          + 1150061/6000*D^2
          - 9671/1200*D^3
          - 20493136/65625/( - 22 + 5*D)
          - 92725544/121875/( - 16 + 5*D)
          - 5481191/15600/( - 9 + 2*D)
          + 509/8/( - 7 + 2*D)
          - 3164/15/( - 4 + D)
          - 3952/45/( - 4 + D)/( - 4 + D)
          + 257261/1680/( - 3 + D)
          - 1/2/( - 3 + D)/( - 3 + D)
          - 728/25/( - 2 + D)
          - 1280/3/( - 2 + D)/( - 2 + D)
          )

       + A61 * (
          - 777739429/281250
          + 25888633/18750*D
          - 609667/3125*D^2
          + 4678/625*D^3
          - 142238992/78125/( - 22 + 5*D)
          - 23129849/78125/( - 18 + 5*D)
          + 5042024/78125/( - 16 + 5*D)
          + 10085/9/( - 14 + 3*D)
          + 31492/135/( - 4 + D)
          + 1264/9/( - 4 + D)/( - 4 + D)
          + 512/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 18/( - 3 + D)
          + 5366/15/( - 2 + D)
          + 545/54/( - 1 + D)
          )

       + A52 * (
          + 21872512759/2531250
          - 437583827/84375*D
          + 24183202/28125*D^2
          - 25782/625*D^3
          + 14910736064/234375/( - 22 + 5*D)
          + 4168502038/1015625/( - 18 + 5*D)
          + 9583273136/33515625/( - 16 + 5*D)
          - 100850/3/( - 14 + 3*D)
          - 190048/567/( - 10 + 3*D)
          - 7969573/650/( - 9 + 2*D)
          - 16/( - 8 + 3*D)
          - 2036/3/( - 7 + 2*D)
          + 1092208/405/( - 4 + D)
          + 523712/135/( - 4 + D)/( - 4 + D)
          + 90176/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 35072/45/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 71828/75/( - 2 + D)
          + 640/3/( - 2 + D)/( - 2 + D)
          + 2178524/81081/( - 1 + D)
          )

       + A51 * (
          - 23118311953/1125000
          + 156484099/12500*D
          - 12785517/6250*D^2
          + 71304/625*D^3
          - 10782693376/78125/( - 22 + 5*D)
          + 26729196704/1015625/( - 18 + 5*D)
          + 9290021216/11171875/( - 16 + 5*D)
          - 73232/63/( - 10 + 3*D)
          - 97578701/2600/( - 9 + 2*D)
          - 17815/3/( - 7 + 2*D)
          + 6422264/135/( - 4 + D)
          + 179840/9/( - 4 + D)/( - 4 + D)
          + 130816/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 50176/15/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 1/( - 3 + D)
          + 108736/75/( - 2 + D)
          + 2467480/27027/( - 1 + D)
          )

       + C61 * (
          - 1587/128
          + 283/64*D
          - 71/32*D^2
          - 1/16*D^3
          + 8/( - 8 + 3*D)
          + 8475/128/( - 7 + 2*D)
          - 1000/9/( - 4 + D)
          - 80/3/( - 4 + D)/( - 4 + D)
          - 64/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 46/9/( - 1 + D)
          )

       + B81 * (
          - 1623/256
          + 399/128*D
          - 39/64*D^2
          + 1/32*D^3
          + 1695/256/( - 7 + 2*D)
          - 4/( - 4 + D)
          )

       + B62 * (
          - 1587/128
          + 283/64*D
          - 71/32*D^2
          - 1/16*D^3
          + 8/( - 8 + 3*D)
          + 8475/128/( - 7 + 2*D)
          - 1000/9/( - 4 + D)
          - 80/3/( - 4 + D)/( - 4 + D)
          - 64/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 46/9/( - 1 + D)
          )

       + B52 * (
          + 7361965928/421875
          - 287753909/28125*D
          + 4405736/3125*D^2
          - 44339/625*D^3
          - 1665432384/78125/( - 22 + 5*D)
          - 650239528/78125/( - 18 + 5*D)
          + 76140512/3046875/( - 16 + 5*D)
          - 16/27/( - 10 + 3*D)
          + 237272/13/( - 9 + 2*D)
          - 154624/15/( - 4 + D)
          - 47624/5/( - 4 + D)/( - 4 + D)
          - 32416/5/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 41984/15/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 25456/15/( - 2 + D)
          )

       + B51 * (
          - 7313613927/2000000
          + 448177891/200000*D
          - 22958287/100000*D^2
          + 114279/10000*D^3
          - 130364416/78125/( - 22 + 5*D)
          + 831628448/78125/( - 18 + 5*D)
          - 25589872/3046875/( - 16 + 5*D)
          - 326249/26/( - 9 + 2*D)
          + 177975/128/( - 7 + 2*D)
          + 35294/5/( - 4 + D)
          + 7272/( - 4 + D)/( - 4 + D)
          + 17696/5/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 10624/5/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 2/( - 3 + D)
          + 6128/15/( - 2 + D)
          )

       + B41 * (
          - 2728978211/25000
          + 893831341/9375*D
          - 9995657/625*D^2
          + 225717/250*D^3
          - 5032168544/46875/( - 22 + 5*D)
          - 345702357/3125/( - 18 + 5*D)
          - 5622111978/2234375/( - 16 + 5*D)
          + 707967/( - 14 + 3*D)
          + 116080/21/( - 10 + 3*D)
          - 990312631/975/( - 9 + 2*D)
          + 45685/24/( - 7 + 2*D)
          + 172908907/405/( - 4 + D)
          + 22959056/135/( - 4 + D)/( - 4 + D)
          + 3875224/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 2622656/45/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 340096/15/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 875/4/( - 3 + D)
          + 9/4/( - 3 + D)/( - 3 + D)
          + 125032/25/( - 2 + D)
          - 1280/3/( - 2 + D)/( - 2 + D)
          - 371482/6237/( - 1 + D)
          ));

XqCFCA2 = (

       + A94 * (
          + 38866491/32000000
          - 1808937/3200000*D
          + 125091/1600000*D^2
          - 567/160000*D^3
          + 3778904/4921875/( - 22 + 5*D)
          + 287008/234375/( - 18 + 5*D)
          - 4194344/3046875/( - 16 + 5*D)
          - 232399/1996800/( - 9 + 2*D)
          - 4067/4608/( - 7 + 2*D)
          + 225/896/( - 3 + D)
          + 8/75/( - 2 + D)
          )

       + A92 * (
          + 71909/125000
          - 7251/25000*D
          + 483/12500*D^2
          - 9/5000*D^3
          + 152884/546875/( - 22 + 5*D)
          + 29904/78125/( - 18 + 5*D)
          - 344344/78125/( - 16 + 5*D)
          + 41/56/( - 3 + D)
          )

       + A91 * (
          - 4692843/125000
          + 283527/25000*D
          - 62289/50000*D^2
          + 243/5000*D^3
          + 406132/546875/( - 22 + 5*D)
          + 1250592/78125/( - 18 + 5*D)
          + 1549163/78125/( - 16 + 5*D)
          - 2/( - 4 + D)
          - 285/56/( - 3 + D)
          + 88/5/( - 2 + D)
          )

       + A81 * (
          - 700944509/32000000
          + 2547331/640000*D
          - 110409/1600000*D^2
          - 1107/160000*D^3
          - 152884/546875/( - 22 + 5*D)
          + 493416/78125/( - 18 + 5*D)
          + 8995987/234375/( - 16 + 5*D)
          - 2273/2048/( - 7 + 2*D)
          + 9863/1024/( - 7 + 2*D)/( - 7 + 2*D)
          - 18/5/( - 4 + D)
          - 5325/896/( - 3 + D)
          + 56/3/( - 2 + D)
          )

       + A75 * (
          + 16428169/2000000
          - 2694797/600000*D
          + 116647/300000*D^2
          + 57/10000*D^3
          + 71838976/4921875/( - 22 + 5*D)
          - 368278/234375/( - 18 + 5*D)
          - 732913468/9140625/( - 16 + 5*D)
          - 134493/8320/( - 9 + 2*D)
          + 3845/576/( - 7 + 2*D)
          + 8/5/( - 4 + D)
          + 1833/140/( - 3 + D)
          + 1/12/( - 3 + D)/( - 3 + D)
          - 38/45/( - 2 + D)
          )

       + A74 * (
          + 16428169/2000000
          - 2694797/600000*D
          + 116647/300000*D^2
          + 57/10000*D^3
          + 71838976/4921875/( - 22 + 5*D)
          - 368278/234375/( - 18 + 5*D)
          - 732913468/9140625/( - 16 + 5*D)
          - 134493/8320/( - 9 + 2*D)
          + 3845/576/( - 7 + 2*D)
          + 8/5/( - 4 + D)
          + 1833/140/( - 3 + D)
          + 1/12/( - 3 + D)/( - 3 + D)
          - 38/45/( - 2 + D)
          )

       + A73 * (
          - 421802/15625
          + 41819/12500*D
          + 2023/12500*D^2
          - 3/625*D^3
          - 2035336/546875/( - 22 + 5*D)
          + 33404/78125/( - 18 + 5*D)
          + 2204608/234375/( - 16 + 5*D)
          + 329/240/( - 9 + 2*D)
          + 3/16/( - 7 + 2*D)
          + 263/105/( - 3 + D)
          - 7/4/( - 3 + D)/( - 3 + D)
          + 44/3/( - 2 + D)
          )

       + A72 * (
          - 5030461/160000
          + 1658227/80000*D
          - 25417/8000*D^2
          + 71/800*D^3
          + 928156/40625/( - 18 + 5*D)
          - 285048488/4021875/( - 16 + 5*D)
          + 232399/16640/( - 9 + 2*D)
          + 42745/576/( - 7 + 2*D)
          - 24/( - 4 + D)
          - 236/45/( - 2 + D)
          - 562/143/( - 1 + D)
          )

       + A71 * (
          + 2833051/40000
          - 645261/20000*D
          + 8111/2000*D^2
          - 33/200*D^3
          + 105556/3125/( - 18 + 5*D)
          + 220844/9375/( - 16 + 5*D)
          - 329/64/( - 9 + 2*D)
          - 3/16/( - 7 + 2*D)
          - 20/( - 4 + D)
          - 32/3/( - 2 + D)
          )

       + A63 * (
          + 51691069/46875
          - 41933917/75000*D
          + 831416/9375*D^2
          - 3073/625*D^3
          + 118945472/78125/( - 22 + 5*D)
          + 49983292/1015625/( - 18 + 5*D)
          - 1849361647/67031250/( - 16 + 5*D)
          - 4880379/10400/( - 9 + 2*D)
          - 7045/96/( - 7 + 2*D)
          - 293/30/( - 4 + D)
          - 236/5/( - 4 + D)/( - 4 + D)
          - 96/5/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 13/4/( - 3 + D)
          - 9004/75/( - 2 + D)
          + 13867/429/( - 1 + D)
          )

       + A62 * (
          - 846754451/1800000
          + 61126331/300000*D
          - 322949/15000*D^2
          + 4249/6000*D^3
          + 41976608/984375/( - 22 + 5*D)
          + 5192329489/20109375/( - 16 + 5*D)
          + 403479/5200/( - 9 + 2*D)
          - 1409/64/( - 7 + 2*D)
          + 9704/135/( - 4 + D)
          + 176/5/( - 4 + D)/( - 4 + D)
          - 117431/1680/( - 3 + D)
          - 25/12/( - 3 + D)/( - 3 + D)
          + 5584/225/( - 2 + D)
          + 128/( - 2 + D)/( - 2 + D)
          - 872/297/( - 1 + D)
          )

       + A61 * (
          + 1505097247/1687500
          - 95481487/225000*D
          + 1493603/25000*D^2
          - 17033/7500*D^3
          + 104077288/234375/( - 22 + 5*D)
          + 3011532/78125/( - 18 + 5*D)
          - 294544271/15468750/( - 16 + 5*D)
          - 80198/297/( - 14 + 3*D)
          - 479/18/( - 4 + D)
          - 136/9/( - 4 + D)/( - 4 + D)
          + 64/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 113/32/( - 3 + D)
          - 1090/9/( - 2 + D)
          - 1711/288/( - 1 + D)
          - 1853/144/( - 1 + D)/( - 1 + D)
          )

       + A52 * (
          - 3344023858/1265625
          + 25700042/16875*D
          - 6630308/28125*D^2
          + 20594/1875*D^3
          - 11705152928/703125/( - 22 + 5*D)
          - 1052157372/1015625/( - 18 + 5*D)
          - 1022764469/33515625/( - 16 + 5*D)
          + 801980/99/( - 14 + 3*D)
          - 11944/567/( - 10 + 3*D)
          + 2348211/650/( - 9 + 2*D)
          + 1409/6/( - 7 + 2*D)
          - 559813/1215/( - 4 + D)
          - 306428/405/( - 4 + D)/( - 4 + D)
          - 43696/135/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 1408/15/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 75128/225/( - 2 + D)
          - 64/( - 2 + D)/( - 2 + D)
          - 10360820/243243/( - 1 + D)
          )

       + A51 * (
          + 452116231/67500
          - 106547887/28125*D
          + 243647/375*D^2
          - 4277/125*D^3
          + 1415791832/46875/( - 22 + 5*D)
          - 563608248/203125/( - 18 + 5*D)
          - 332977894/1340625/( - 16 + 5*D)
          - 357584/1323/( - 10 + 3*D)
          + 18960447/2600/( - 9 + 2*D)
          + 49315/24/( - 7 + 2*D)
          - 3703898/405/( - 4 + D)
          - 81212/45/( - 4 + D)/( - 4 + D)
          - 11584/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 256/3/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 10/3/( - 3 + D)
          - 10064/25/( - 2 + D)
          - 7618840/567567/( - 1 + D)
          - 3488/189/( - 1 + D)/( - 1 + D)
          )

       + B52 * (
          - 2504444962/421875
          + 92206756/28125*D
          - 4406452/9375*D^2
          + 13666/625*D^3
          + 122152296/78125/( - 22 + 5*D)
          + 169244232/78125/( - 18 + 5*D)
          - 3748279/156250/( - 16 + 5*D)
          + 320/27/( - 10 + 3*D)
          - 13818/5/( - 9 + 2*D)
          + 10325/6/( - 4 + D)
          + 22774/15/( - 4 + D)/( - 4 + D)
          + 15736/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 7552/15/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 2536/5/( - 2 + D)
          )

       + B51 * (
          + 189456643/125000
          - 10983001/12500*D
          + 394839/3125*D^2
          - 7497/1250*D^3
          + 146129984/78125/( - 22 + 5*D)
          - 200430972/78125/( - 18 + 5*D)
          + 712201/234375/( - 16 + 5*D)
          + 75999/40/( - 9 + 2*D)
          - 1055/( - 4 + D)
          - 4176/5/( - 4 + D)/( - 4 + D)
          - 296/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 1152/5/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 1/( - 3 + D)
          - 1424/15/( - 2 + D)
          )

       + B41 * (
          + 31855488829/843750
          - 3307905503/112500*D
          + 45111262/9375*D^2
          - 153701/625*D^3
          + 144904142656/703125/( - 22 + 5*D)
          + 5093619454/234375/( - 18 + 5*D)
          + 138263099401/402187500/( - 16 + 5*D)
          - 9383166/55/( - 14 + 3*D)
          + 2060/27/( - 10 + 3*D)
          + 140183197/975/( - 9 + 2*D)
          + 7045/6/( - 7 + 2*D)
          - 416301857/4860/( - 4 + D)
          - 8793673/405/( - 4 + D)/( - 4 + D)
          - 915068/135/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 345128/45/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 20864/5/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 659/12/( - 3 + D)
          - 143/12/( - 3 + D)/( - 3 + D)
          - 44164/25/( - 2 + D)
          + 128/( - 2 + D)/( - 2 + D)
          + 165455/2673/( - 1 + D)
          ));

XqCF2NF = (

       + A72 * (
          - 16904/625
          + 888/125*D
          - 8/25*D^2
          + 176128/8125/( - 18 + 5*D)
          - 45696/6875/( - 16 + 5*D)
          + 2248/143/( - 1 + D)
          )

       + A63 * (
          + 334516/5625
          - 2868/125*D
          + 28/25*D^2
          - 176128/8125/( - 18 + 5*D)
          - 39984/6875/( - 16 + 5*D)
          - 32/45/( - 8 + 3*D)
          - 400/27/( - 4 + D)
          - 128/9/( - 4 + D)/( - 4 + D)
          - 500924/19305/( - 1 + D)
          )

       + A61 * (
          - 133/2
          + 47/2*D
          - 3*D^2
          - 16/9/( - 4 + D)
          - 32/3/( - 4 + D)/( - 4 + D)
          - 3/( - 3 + D)
          + 545/18/( - 1 + D)
          )

       + A52 * (
          - 2009608/16875
          + 78712/1125*D
          - 4/75*D^2
          - 1585152/8125/( - 18 + 5*D)
          - 131376/6875/( - 16 + 5*D)
          + 6656/189/( - 10 + 3*D)
          + 32/9/( - 8 + 3*D)
          + 20464/81/( - 4 + D)
          + 5312/27/( - 4 + D)/( - 4 + D)
          + 1024/9/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 4357048/81081/( - 1 + D)
          )

       + A51 * (
          - 983968/1875
          + 83936/375*D
          - 1216/75*D^2
          - 3698688/8125/( - 18 + 5*D)
          - 297024/6875/( - 16 + 5*D)
          + 512/3/( - 10 + 3*D)
          + 19648/81/( - 4 + D)
          + 6272/27/( - 4 + D)/( - 4 + D)
          + 1024/9/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 2293120/11583/( - 1 + D)
          )

       + C61 * (
          - 200/9
          + 23/3*D
          - D^2
          - 16/9/( - 8 + 3*D)
          - 20/9/( - 4 + D)
          - 16/3/( - 4 + D)/( - 4 + D)
          + 92/9/( - 1 + D)
          )

       + B62 * (
          - 200/9
          + 23/3*D
          - D^2
          - 16/9/( - 8 + 3*D)
          - 20/9/( - 4 + D)
          - 16/3/( - 4 + D)/( - 4 + D)
          + 92/9/( - 1 + D)
          )

       + B41 * (
          + 412948/1125
          - 11524/75*D
          + 72/5*D^2
          + 319872/1375/( - 16 + 5*D)
          - 37120/63/( - 10 + 3*D)
          + 10576/81/( - 4 + D)
          - 3088/27/( - 4 + D)/( - 4 + D)
          + 1024/9/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 256/3/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 4/( - 3 + D)
          - 742964/6237/( - 1 + D)
          ));

XqCFCANF = (

       + A72 * (
          + 8452/625
          - 444/125*D
          + 4/25*D^2
          - 88064/8125/( - 18 + 5*D)
          + 22848/6875/( - 16 + 5*D)
          - 1124/143/( - 1 + D)
          )

       + A63 * (
          + 2388/625
          + 802/375*D
          - 14/25*D^2
          + 88064/8125/( - 18 + 5*D)
          + 19992/6875/( - 16 + 5*D)
          - 148/3/( - 2 + D)
          + 16/( - 2 + D)/( - 2 + D)
          + 27734/429/( - 1 + D)
          )

       + A62 * (
          - 29/3
          + 2*D
          + 72/11/( - 16 + 5*D)
          + 32/27/( - 4 + D)
          - 1/( - 3 + D)
          + 32/3/( - 2 + D)
          - 16/3/( - 2 + D)/( - 2 + D)
          - 1744/297/( - 1 + D)
          )

       + A61 * (
          + 133/4
          - 47/4*D
          + 3/2*D^2
          + 8/9/( - 4 + D)
          + 16/3/( - 4 + D)/( - 4 + D)
          + 11/8/( - 3 + D)
          + 86/3/( - 2 + D)
          - 8/( - 2 + D)/( - 2 + D)
          - 3073/72/( - 1 + D)
          - 109/4/( - 1 + D)/( - 1 + D)
          )

       + A52 * (
          + 700768/5625
          - 6984/125*D
          + 84/25*D^2
          + 792576/8125/( - 18 + 5*D)
          - 24312/6875/( - 16 + 5*D)
          + 460/63/( - 10 + 3*D)
          - 24568/243/( - 4 + D)
          - 5024/81/( - 4 + D)/( - 4 + D)
          - 1024/27/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 20/( - 2 + D)
          - 16/3/( - 2 + D)/( - 2 + D)
          - 20721640/243243/( - 1 + D)
          )

       + A51 * (
          + 205952/5625
          - 3656/125*D
          + 208/75*D^2
          + 1849344/8125/( - 18 + 5*D)
          + 148512/6875/( - 16 + 5*D)
          + 25352/441/( - 10 + 3*D)
          - 992/9/( - 4 + D)
          + 256/27/( - 4 + D)/( - 4 + D)
          - 512/9/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 184/3/( - 2 + D)
          - 16/( - 2 + D)/( - 2 + D)
          - 4990592/63063/( - 1 + D)
          - 6976/189/( - 1 + D)/( - 1 + D)
          )

       + B41 * (
          + 4364/125
          - 396/25*D
          + 24/5*D^2
          + 92064/1375/( - 16 + 5*D)
          - 250/3/( - 10 + 3*D)
          + 34408/243/( - 4 + D)
          + 14624/81/( - 4 + D)/( - 4 + D)
          + 3904/27/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 256/9/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 170/3/( - 2 + D)
          + 32/3/( - 2 + D)/( - 2 + D)
          + 330910/2673/( - 1 + D)
          ));

XqCFNF2 = (

       + A61 * (
          - 35/6
          + D
          + 16/27/( - 4 + D)
          - 1/8/( - 3 + D)
          + 1519/216/( - 1 + D)
          - 109/36/( - 1 + D)/( - 1 + D)
          ));

XqCFNFV = (

       + A92 * (
          + 1509/12500
          + 9/2500*D
          - 85352/1115625/( - 22 + 5*D)
          - 4696/40625/( - 18 + 5*D)
          - 856/9375/( - 16 + 5*D)
          - 5/28/( - 3 + D)
          + 4/15/( - 2 + D)
          - 63/442/( - 1 + D)
          )

       + A91 * (
          - 5103/25000
          - 243/5000*D
          - 252703/1115625/( - 22 + 5*D)
          + 83136/40625/( - 18 + 5*D)
          + 10076/9375/( - 16 + 5*D)
          + 75/56/( - 3 + D)
          + 24/( - 2 + D)
          - 16/( - 2 + D)/( - 2 + D)
          - 24255/884/( - 1 + D)
          )

       + A81 * (
          - 1511991/800000
          + 1107/80000*D
          + 85352/1115625/( - 22 + 5*D)
          - 77484/40625/( - 18 + 5*D)
          + 22363/28125/( - 16 + 5*D)
          + 1643/768/( - 7 + 2*D)
          + 133/384/( - 7 + 2*D)/( - 7 + 2*D)
          + 1305/448/( - 3 + D)
          + 349/45/( - 2 + D)
          - 8/( - 2 + D)/( - 2 + D)
          - 8085/884/( - 1 + D)
          )

       + A75 * (
          + 273763/75000
          + 162/625*D
          - 1877744/1115625/( - 22 + 5*D)
          + 97442/365625/( - 18 + 5*D)
          - 2696828/4021875/( - 16 + 5*D)
          + 2549/1170/( - 9 + 2*D)
          - 37/72/( - 7 + 2*D)
          - 323/84/( - 3 + D)
          - 1/12/( - 3 + D)/( - 3 + D)
          + 754/45/( - 2 + D)
          - 8/( - 2 + D)/( - 2 + D)
          - 22736/2431/( - 1 + D)
          )

       + A74 * (
          + 273763/75000
          + 162/625*D
          - 1877744/1115625/( - 22 + 5*D)
          + 97442/365625/( - 18 + 5*D)
          - 2696828/4021875/( - 16 + 5*D)
          + 2549/1170/( - 9 + 2*D)
          - 37/72/( - 7 + 2*D)
          - 323/84/( - 3 + D)
          - 1/12/( - 3 + D)/( - 3 + D)
          + 754/45/( - 2 + D)
          - 8/( - 2 + D)/( - 2 + D)
          - 22736/2431/( - 1 + D)
          )

       + A73 * (
          - 4576/3125
          - 211/625*D
          + 56582/53125/( - 22 + 5*D)
          + 79688/28125/( - 18 + 5*D)
          - 26995456/4021875/( - 16 + 5*D)
          - 2549/5850/( - 9 + 2*D)
          - 37/18/( - 7 + 2*D)
          - 2/3/( - 3 + D)
          + 2/( - 3 + D)/( - 3 + D)
          - 2566/75/( - 2 + D)
          + 328/3/( - 2 + D)/( - 2 + D)
          - 128/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 5424/187/( - 1 + D)
          )

       + A72 * (
          + 34/25
          - 1/5*D
          + 71/65/( - 18 + 5*D)
          - 2008/825/( - 16 + 5*D)
          - 41/3/( - 2 + D)
          + 8/( - 2 + D)/( - 2 + D)
          + 716/143/( - 1 + D)
          )

       + A71 * (
          + 3927/1000
          + 9/100*D
          + 6313/9750/( - 18 + 5*D)
          - 144076/160875/( - 16 + 5*D)
          + 2549/1560/( - 9 + 2*D)
          + 37/18/( - 7 + 2*D)
          + 37/90/( - 2 + D)
          + 4/( - 2 + D)/( - 2 + D)
          + 280/143/( - 1 + D)
          )

       + A63 * (
          - 243387/12500
          + 26253/2500*D
          - 12129744/53125/( - 22 + 5*D)
          + 883413/40625/( - 18 + 5*D)
          - 359662/103125/( - 16 + 5*D)
          - 95/36/( - 7 + 2*D)
          + 3548/45/( - 4 + D)
          + 352/15/( - 4 + D)/( - 4 + D)
          + 3/( - 3 + D)
          - 13967/9/( - 2 + D)
          + 2048/3/( - 2 + D)/( - 2 + D)
          - 64/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 41793584/21879/( - 1 + D)
          )

       + A62 * (
          - 42883/1875
          - 17533/3000*D
          - 1024224/74375/( - 22 + 5*D)
          - 18324568/2413125/( - 16 + 5*D)
          - 10196/975/( - 9 + 2*D)
          - 19/24/( - 7 + 2*D)
          - 1088/45/( - 4 + D)
          + 1623/56/( - 3 + D)
          + 11/6/( - 3 + D)/( - 3 + D)
          + 411274/675/( - 2 + D)
          - 3680/9/( - 2 + D)/( - 2 + D)
          + 256/3/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 1382570/1683/( - 1 + D)
          )

       + A61 * (
          - 100399/18750
          - 49/625*D
          - 3537842/53125/( - 22 + 5*D)
          + 432134/40625/( - 18 + 5*D)
          + 3759722/3403125/( - 16 + 5*D)
          + 14385/242/( - 14 + 3*D)
          - 418/135/( - 4 + D)
          + 64/45/( - 4 + D)/( - 4 + D)
          - 1/2/( - 3 + D)
          - 931/18/( - 2 + D)
          + 16/( - 2 + D)/( - 2 + D)
          + 58221088/722007/( - 1 + D)
          )

       + A52 * (
          - 2370412/28125
          - 14644/1875*D
          + 99059576/53125/( - 22 + 5*D)
          + 831538/40625/( - 18 + 5*D)
          + 176454986/132721875/( - 16 + 5*D)
          - 215775/121/( - 14 + 3*D)
          - 56/9/( - 10 + 3*D)
          - 40784/325/( - 9 + 2*D)
          + 76/9/( - 7 + 2*D)
          - 34666/405/( - 4 + D)
          - 17912/135/( - 4 + D)/( - 4 + D)
          - 2176/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 1082473/675/( - 2 + D)
          - 8024/9/( - 2 + D)/( - 2 + D)
          + 640/3/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 4075274240/2166021/( - 1 + D)
          )

       + A51 * (
          - 2436926/9375
          + 12243/625*D
          - 292095986/53125/( - 22 + 5*D)
          - 29074423/40625/( - 18 + 5*D)
          - 14475728/446875/( - 16 + 5*D)
          - 56/3/( - 10 + 3*D)
          - 448624/325/( - 9 + 2*D)
          + 665/9/( - 7 + 2*D)
          + 148888/135/( - 4 + D)
          - 14608/45/( - 4 + D)/( - 4 + D)
          - 2048/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 10/3/( - 3 + D)
          - 83479/225/( - 2 + D)
          - 1496/3/( - 2 + D)/( - 2 + D)
          + 256/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 92219200/65637/( - 1 + D)
          )

       + B52 * (
          - 4577488/28125
          - 37136/1875*D
          - 10007466/53125/( - 22 + 5*D)
          + 13477879/81250/( - 18 + 5*D)
          + 25678283/4021875/( - 16 + 5*D)
          - 80/9/( - 10 + 3*D)
          + 285488/325/( - 9 + 2*D)
          - 150403/135/( - 4 + D)
          - 32612/45/( - 4 + D)/( - 4 + D)
          - 3328/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 163559/450/( - 2 + D)
          + 2972/3/( - 2 + D)/( - 2 + D)
          - 480/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 28564480/65637/( - 1 + D)
          )

       + B51 * (
          + 190269/3125
          + 3474/625*D
          - 39796848/53125/( - 22 + 5*D)
          - 9370564/40625/( - 18 + 5*D)
          + 1437614/4021875/( - 16 + 5*D)
          - 196273/325/( - 9 + 2*D)
          + 93338/135/( - 4 + D)
          + 2900/9/( - 4 + D)/( - 4 + D)
          + 1664/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 2/( - 3 + D)
          + 144542/225/( - 2 + D)
          - 1984/3/( - 2 + D)/( - 2 + D)
          + 224/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 25123840/65637/( - 1 + D)
          )

       + B41 * (
          + 12730856/9375
          + 119132/625*D
          + 221659776/53125/( - 22 + 5*D)
          + 808885693/243750/( - 18 + 5*D)
          - 57818921783/265443750/( - 16 + 5*D)
          + 9088443/242/( - 14 + 3*D)
          + 280/3/( - 10 + 3*D)
          - 50245888/975/( - 9 + 2*D)
          + 380/9/( - 7 + 2*D)
          + 1194157/54/( - 4 + D)
          + 750554/45/( - 4 + D)/( - 4 + D)
          + 25148/3/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 2048/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 182/3/( - 3 + D)
          + 35/3/( - 3 + D)/( - 3 + D)
          - 4169543/675/( - 2 + D)
          + 15748/9/( - 2 + D)/( - 2 + D)
          - 608/3/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 9269061200/722007/( - 1 + D)
          ));


LitFq[3] = SR^3(
               Color[CF^3]*XqCF3
             + Color[CF^2*CA]*XqCF2CA
             + Color[CF*CA^2]*XqCFCA2
             + Color[CF^2*NF]*XqCF2NF
             + Color[CF*CA*NF]*XqCFCANF
             + Color[CF*NF^2]*XqCFNF2
             + Color[CF*NFV*(N^2-4)/N]*XqCFNFV
           )/. GGHIStoMPS;

XgCA3 = (

       + C81 * (
          + 357/64
          - 9/16*D
          - 125/64/( - 7 + 2*D)
          + 1/( - 5 + 2*D)
          - 9/32/( - 5 + 2*D)*D
          + 4/( - 4 + D)
          - 2/( - 2 + D)
          )

       + A92 * (
          - 243/6250
          - 27/250*D
          + 80068/65625/( - 22 + 5*D)
          - 5768/3125/( - 18 + 5*D)
          + 4312/9375/( - 16 + 5*D)
          - 924/3125/( - 14 + 5*D)
          + 1/14/( - 3 + D)
          - 4/15/( - 2 + D)
          )

       + A91 * (
          - 156321/12500
          + 729/500*D
          + 30056/21875/( - 22 + 5*D)
          + 1872/3125/( - 18 + 5*D)
          + 13794/3125/( - 16 + 5*D)
          - 16464/3125/( - 14 + 5*D)
          - 2/( - 4 + D)
          + 15/28/( - 3 + D)
          + 132/5/( - 2 + D)
          - 96/5/( - 2 + D)/( - 2 + D)
          )

       + A81 * (
          + 807543/100000
          - 837/1000*D
          - 80068/65625/( - 22 + 5*D)
          - 95172/3125/( - 18 + 5*D)
          - 112651/28125/( - 16 + 5*D)
          + 79508/21875/( - 14 + 5*D)
          + 463/84/( - 7 + 2*D)
          - 169/96/( - 7 + 2*D)/( - 7 + 2*D)
          + 4/( - 4 + D)
          - 15/14/( - 3 + D)
          - 844/45/( - 2 + D)
          + 16/( - 2 + D)/( - 2 + D)
          )

       + A75 * (
          + 311883/12500
          - 8401/1000*D
          + 1761496/65625/( - 22 + 5*D)
          + 119686/28125/( - 18 + 5*D)
          + 1234996/365625/( - 16 + 5*D)
          - 11198396/1115625/( - 14 + 5*D)
          - 294779/9945/( - 9 + 2*D)
          - 599/126/( - 7 + 2*D)
          + 4/5/( - 6 + D)
          + 4/( - 5 + 2*D)
          - 9/8/( - 5 + 2*D)*D
          + 717/140/( - 3 + D)
          - 1/4/( - 3 + D)/( - 3 + D)
          - 1234/45/( - 2 + D)
          + 16/( - 2 + D)/( - 2 + D)
          - 43/60/( - 1 + D)
          )

       + A74 * (
          + 311883/12500
          - 8401/1000*D
          + 1761496/65625/( - 22 + 5*D)
          + 119686/28125/( - 18 + 5*D)
          + 1234996/365625/( - 16 + 5*D)
          - 11198396/1115625/( - 14 + 5*D)
          - 294779/9945/( - 9 + 2*D)
          - 599/126/( - 7 + 2*D)
          + 4/5/( - 6 + D)
          + 4/( - 5 + 2*D)
          - 9/8/( - 5 + 2*D)*D
          + 717/140/( - 3 + D)
          - 1/4/( - 3 + D)/( - 3 + D)
          - 1234/45/( - 2 + D)
          + 16/( - 2 + D)/( - 2 + D)
          - 43/60/( - 1 + D)
          )

       + A73 * (
          - 311953/625
          + 6516/125*D
          - 164176/13125/( - 22 + 5*D)
          + 176798/5625/( - 18 + 5*D)
          - 5003392/73125/( - 16 + 5*D)
          - 14232368/74375/( - 14 + 5*D)
          + 294779/49725/( - 9 + 2*D)
          - 1198/63/( - 7 + 2*D)
          + 192/( - 5 + 2*D)
          - 54/( - 5 + 2*D)*D
          + 4258/35/( - 3 + D)
          - 10/( - 3 + D)/( - 3 + D)
          + 361018/225/( - 2 + D)
          - 1840/( - 2 + D)/( - 2 + D)
          + 512/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 502/( - 1 + D)
          )

       + A72 * (
          - 4618/125
          + 196/25*D
          + 122054/1625/( - 18 + 5*D)
          + 5304/1925/( - 16 + 5*D)
          - 176/125/( - 14 + 5*D)
          - 48/35/( - 6 + D)
          - 40/( - 4 + D)
          + 26/( - 2 + D)
          - 16/( - 2 + D)/( - 2 + D)
          - 3098/715/( - 1 + D)
          )

       + A71 * (
          - 70821/7700
          - 27/10*D
          - 139433/10725/( - 18 + 5*D)
          + 56684/32175/( - 16 + 5*D)
          - 72/119/( - 14 + 5*D)
          - 294779/13260/( - 9 + 2*D)
          + 1198/63/( - 7 + 2*D)
          - 12/35/( - 6 + D)
          - 256/77/( - 5 + 2*D)
          + 72/77/( - 5 + 2*D)*D
          - 20/( - 4 + D)
          + 349/45/( - 2 + D)
          - 8/( - 2 + D)/( - 2 + D)
          + 2268/715/( - 1 + D)
          )

       + A63 * (
          + 18671174/9375
          - 33372/125*D
          - D^2
          + 4328064/3125/( - 22 + 5*D)
          - 19412/40625/( - 18 + 5*D)
          - 2863027/309375/( - 16 + 5*D)
          + 29688032/590625/( - 14 + 5*D)
          - 304/15/( - 8 + 3*D)
          + 845/63/( - 7 + 2*D)
          - 24319/45/( - 4 + D)
          - 3124/15/( - 4 + D)/( - 4 + D)
          - 32/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 25/2/( - 3 + D)
          - 131356/45/( - 2 + D)
          + 10688/5/( - 2 + D)/( - 2 + D)
          - 384/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 4688143/38610/( - 1 + D)
          )

       + A62 * (
          - 52046587/78750
          + 28093/225*D
          + 960816/4375/( - 22 + 5*D)
          - 1316274/625625/( - 16 + 5*D)
          - 265141864/2008125/( - 14 + 5*D)
          + 2358232/16575/( - 9 + 2*D)
          + 169/42/( - 7 + 2*D)
          - 16/7/( - 6 + D)
          - 928/21/( - 5 + 2*D)
          + 87/7/( - 5 + 2*D)*D
          - 5894/135/( - 4 + D)
          - 320/9/( - 4 + D)/( - 4 + D)
          + 4136/105/( - 3 + D)
          - 10/( - 3 + D)/( - 3 + D)
          + 79264/75/( - 2 + D)
          + 320/( - 2 + D)*D^-1
          - 832/( - 2 + D)/( - 2 + D)
          - 25856/297/( - 1 + D)
          )

       + A61 * (
          + 5861159/112500
          - 1581/125*D
          - 1/4*D^2
          + 1262352/3125/( - 22 + 5*D)
          + 19461/6250/( - 18 + 5*D)
          + 155971/34375/( - 16 + 5*D)
          - 50659/198/( - 14 + 3*D)
          - 1676696/253125/( - 14 + 5*D)
          - 199/3/( - 4 + D)
          - 132/5/( - 4 + D)/( - 4 + D)
          - 179/3/( - 2 + D)
          + 96/5/( - 2 + D)/( - 2 + D)
          - 593/162/( - 1 + D)
          + 787/36/( - 1 + D)/( - 1 + D)
          )

       + A52 * (
          + 2485134106/928125
          - 797251/2250*D
          - 35345856/3125/( - 22 + 5*D)
          - 402543587/446875/( - 18 + 5*D)
          - 1909981852/28153125/( - 16 + 5*D)
          + 253295/33/( - 14 + 3*D)
          - 857312704/90365625/( - 14 + 5*D)
          + 34088/945/( - 10 + 3*D)
          + 9432928/5525/( - 9 + 2*D)
          - 112/15/( - 8 + 3*D)
          - 2704/63/( - 7 + 2*D)
          - 576/7/( - 6 + D)
          + 31744/1485/( - 5 + 2*D)
          - 992/165/( - 5 + 2*D)*D
          - 2009948/1215/( - 4 + D)
          - 1267888/405/( - 4 + D)/( - 4 + D)
          - 333248/135/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 7040/9/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 1015256/225/( - 2 + D)
          - 288/( - 2 + D)*D^-1
          + 3184/( - 2 + D)/( - 2 + D)
          - 768/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 734044771/810810/( - 1 + D)
          + 497/54/( - 1 + D)/( - 1 + D)
          )

       + A51 * (
          + 248021212/28125
          - 528664/375*D
          + 140342384/3125/( - 22 + 5*D)
          - 194176682/40625/( - 18 + 5*D)
          - 1985701772/28153125/( - 16 + 5*D)
          - 65552704/4303125/( - 14 + 5*D)
          + 64048/2205/( - 10 + 3*D)
          + 103762208/5525/( - 9 + 2*D)
          - 3380/9/( - 7 + 2*D)
          - 1440/7/( - 6 + D)
          - 512/5/( - 5 + 2*D)
          + 144/5/( - 5 + 2*D)*D
          - 1487996/81/( - 4 + D)
          - 40016/3/( - 4 + D)/( - 4 + D)
          - 315872/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 5888/3/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 8/( - 3 + D)
          - 2189086/225/( - 2 + D)
          + 23952/5/( - 2 + D)/( - 2 + D)
          - 768/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 1621951952/567567/( - 1 + D)
          + 5504/189/( - 1 + D)/( - 1 + D)
          )

       + C61 * (
          - 28359/32
          + 1689/8*D
          - 27/2*D^2
          - 625/32/( - 7 + 2*D)
          - 238/9/( - 5 + 2*D)
          + 119/16/( - 5 + 2*D)*D
          + 610/3/( - 4 + D)
          + 700/3/( - 4 + D)/( - 4 + D)
          + 96/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 788/( - 2 + D)
          - 512/( - 2 + D)/( - 2 + D)
          + 128/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 350/9/( - 1 + D)
          )

       + B81 * (
          + 357/64
          - 9/16*D
          - 125/64/( - 7 + 2*D)
          + 1/( - 5 + 2*D)
          - 9/32/( - 5 + 2*D)*D
          + 4/( - 4 + D)
          - 2/( - 2 + D)
          )

       + B62 * (
          - 28359/32
          + 1689/8*D
          - 27/2*D^2
          - 625/32/( - 7 + 2*D)
          - 238/9/( - 5 + 2*D)
          + 119/16/( - 5 + 2*D)*D
          + 610/3/( - 4 + D)
          + 700/3/( - 4 + D)/( - 4 + D)
          + 96/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 788/( - 2 + D)
          - 512/( - 2 + D)/( - 2 + D)
          + 128/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 350/9/( - 1 + D)
          )

       + B61 * (
          + 1024
          - 300*D
          + 30*D^2
          - D^3
          + 192/( - 4 + D)
          + 192/( - 4 + D)/( - 4 + D)
          + 64/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 528/( - 2 + D)
          + 288/( - 2 + D)/( - 2 + D)
          - 64/( - 2 + D)/( - 2 + D)/( - 2 + D)
          )

       + B52 * (
          - 3490203622/721875
          + 218919/250*D
          + 81364304/3125/( - 22 + 5*D)
          - 415352077/446875/( - 18 + 5*D)
          + 25102328/1340625/( - 16 + 5*D)
          - 24448544/4303125/( - 14 + 5*D)
          + 4784/105/( - 10 + 3*D)
          - 66030496/5525/( - 9 + 2*D)
          + 32/5/( - 8 + 3*D)
          + 72/7/( - 6 + D)
          + 2592256/10395/( - 5 + 2*D)
          - 81008/1155/( - 5 + 2*D)*D
          + 565904/135/( - 4 + D)
          + 791264/135/( - 4 + D)/( - 4 + D)
          + 33184/9/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 2432/3/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 582929/75/( - 2 + D)
          - 23272/5/( - 2 + D)/( - 2 + D)
          + 960/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 1921435783/810810/( - 1 + D)
          + 4267/54/( - 1 + D)/( - 1 + D)
          )

       + B51 * (
          - 117841519/100000
          + 495373/1000*D
          - 51*D^2
          - 101873408/9375/( - 22 + 5*D)
          + 3138226/3125/( - 18 + 5*D)
          + 103936/40625/( - 16 + 5*D)
          - 51714784/4303125/( - 14 + 5*D)
          + 45395966/5525/( - 9 + 2*D)
          - 13125/32/( - 7 + 2*D)
          - 598/9/( - 5 + 2*D)
          + 299/16/( - 5 + 2*D)*D
          - 859702/135/( - 4 + D)
          - 47116/5/( - 4 + D)/( - 4 + D)
          - 20464/3/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 1920/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 5/2/( - 3 + D)
          - 235954/75/( - 2 + D)
          + 9056/5/( - 2 + D)/( - 2 + D)
          - 320/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 317395/162/( - 1 + D)
          )

       + B41 * (
          + 300276143/18750
          - 2592693/500*D
          + 141/2*D^2
          - 2529983456/3125/( - 22 + 5*D)
          - 3469841417/243750/( - 18 + 5*D)
          + 1340410849/4021875/( - 16 + 5*D)
          - 17781309/110/( - 14 + 3*D)
          - 7497336208/30121875/( - 14 + 5*D)
          + 26512/21/( - 10 + 3*D)
          + 11621367296/16575/( - 9 + 2*D)
          + 32/5/( - 8 + 3*D)
          - 223915/126/( - 7 + 2*D)
          + 360/( - 6 + D)
          - 158773009/1215/( - 4 + D)
          - 32740532/405/( - 4 + D)/( - 4 + D)
          - 5426656/135/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 89824/9/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 512/3/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 280/3/( - 3 + D)
          - 1787/16/( - 3 + D)/( - 3 + D)
          + 1752296/225/( - 2 + D)
          + 2240/( - 2 + D)*D^-1
          - 25736/5/( - 2 + D)/( - 2 + D)
          + 832/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 9391405657/1216215/( - 1 + D)
          - 55039/432/( - 1 + D)/( - 1 + D)
          ));

XgCA2NF = (

       + C81 * (
          - 373/64
          + 37/32*D
          - 1/16*D^2
          - 175/576/( - 7 + 2*D)
          - 9/16/( - 5 + 2*D)
          + 7/8/( - 5 + 2*D)/( - 2 + D)
          + 367/72/( - 2 + D)
          - 8/3/( - 2 + D)/( - 2 + D)
          )

       + A94 * (
          - 36117/320000
          + 513/10000*D
          - 81/16000*D^2
          - 2234/28125/( - 22 + 5*D)
          - 1168/3125/( - 18 + 5*D)
          + 14036/121875/( - 16 + 5*D)
          - 756/10625/( - 14 + 5*D)
          + 75511/5657600/( - 9 + 2*D)
          + 973/9216/( - 7 + 2*D)
          + 4/75/( - 2 + D)
          )

       + A92 * (
          - 483/2500
          + 81/2500*D
          - 3356/65625/( - 22 + 5*D)
          - 776/3125/( - 18 + 5*D)
          + 4048/9375/( - 16 + 5*D)
          - 1974/3125/( - 14 + 5*D)
          - 3/28/( - 3 + D)
          + 8/15/( - 2 + D)
          )

       + A91 * (
          + 54801/5000
          - 9369/5000*D
          + 81/1000*D^2
          + 3106/65625/( - 22 + 5*D)
          + 2928/3125/( - 18 + 5*D)
          - 40172/9375/( - 16 + 5*D)
          + 8232/625/( - 14 + 5*D)
          + 45/56/( - 3 + D)
          - 44/3/( - 2 + D)
          )

       + A81 * (
          + 920019/80000
          - 113787/80000*D
          + 3356/65625/( - 22 + 5*D)
          - 12804/3125/( - 18 + 5*D)
          - 105754/28125/( - 16 + 5*D)
          + 169858/21875/( - 14 + 5*D)
          + 2377/1792/( - 7 + 2*D)
          - 215/768/( - 7 + 2*D)/( - 7 + 2*D)
          + 45/28/( - 3 + D)
          - 712/45/( - 2 + D)
          )

       + A75 * (
          - 916069/60000
          + 15043/5000*D
          - 21/1000*D^2
          - 393514/196875/( - 22 + 5*D)
          + 4403/5625/( - 18 + 5*D)
          + 2621912/365625/( - 16 + 5*D)
          - 1100828/65625/( - 14 + 5*D)
          + 93023/37440/( - 9 + 2*D)
          - 6805/4032/( - 7 + 2*D)
          - 2/5/( - 6 + D)
          - 9/4/( - 5 + 2*D)
          + 7/2/( - 5 + 2*D)/( - 2 + D)
          - 467/210/( - 3 + D)
          - 1/4/( - 3 + D)/( - 3 + D)
          + 1873/90/( - 2 + D)
          - 43/30/( - 1 + D)
          )

       + A74 * (
          - 916069/60000
          + 15043/5000*D
          - 21/1000*D^2
          - 393514/196875/( - 22 + 5*D)
          + 4403/5625/( - 18 + 5*D)
          + 2621912/365625/( - 16 + 5*D)
          - 1100828/65625/( - 14 + 5*D)
          + 93023/37440/( - 9 + 2*D)
          - 6805/4032/( - 7 + 2*D)
          - 2/5/( - 6 + D)
          - 9/4/( - 5 + 2*D)
          + 7/2/( - 5 + 2*D)/( - 2 + D)
          - 467/210/( - 3 + D)
          - 1/4/( - 3 + D)/( - 3 + D)
          + 1873/90/( - 2 + D)
          - 43/30/( - 1 + D)
          )

       + A73 * (
          + 52438/625
          - 4966/625*D
          + 11/125*D^2
          + 2948/9375/( - 22 + 5*D)
          + 129298/28125/( - 18 + 5*D)
          + 1714432/73125/( - 16 + 5*D)
          + 63075448/371875/( - 14 + 5*D)
          - 28181/99450/( - 9 + 2*D)
          - 451/126/( - 7 + 2*D)
          - 108/( - 5 + 2*D)
          + 168/( - 5 + 2*D)/( - 2 + D)
          - 202/5/( - 3 + D)
          + 2/( - 3 + D)/( - 3 + D)
          + 179354/225/( - 2 + D)
          - 480/( - 2 + D)/( - 2 + D)
          + 128/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 1004/( - 1 + D)
          )

       + A72 * (
          + 35181/1600
          - 2237/400*D
          + 17/80*D^2
          + 55686/1625/( - 18 + 5*D)
          + 105104/375375/( - 16 + 5*D)
          + 63088/14875/( - 14 + 5*D)
          - 226533/141440/( - 9 + 2*D)
          - 71585/8064/( - 7 + 2*D)
          + 24/35/( - 6 + D)
          + 142/45/( - 2 + D)
          - 32/3/( - 2 + D)/( - 2 + D)
          - 6196/715/( - 1 + D)
          )

       + A71 * (
          - 10761/1000
          + 1437/500*D
          - 4/25*D^2
          + 7073303/536250/( - 18 + 5*D)
          - 38046376/5630625/( - 16 + 5*D)
          - 2253164/223125/( - 14 + 5*D)
          + 28181/26520/( - 9 + 2*D)
          + 451/126/( - 7 + 2*D)
          + 6/35/( - 6 + D)
          + 144/77/( - 5 + 2*D)
          - 32/11/( - 5 + 2*D)/( - 2 + D)
          + 1933/330/( - 2 + D)
          + 20/3/( - 2 + D)/( - 2 + D)
          + 9248/2145/( - 1 + D)
          )

       + A63 * (
          - 182032831/270000
          + 1571239/9000*D
          - 921/100*D^2
          - 20224/625/( - 22 + 5*D)
          + 2138/1625/( - 18 + 5*D)
          + 1488052/804375/( - 16 + 5*D)
          - 139041824/2008125/( - 14 + 5*D)
          + 4757193/88400/( - 9 + 2*D)
          + 608/135/( - 8 + 3*D)
          + 1075/504/( - 7 + 2*D)
          - 112/45/( - 4 + D)
          + 24/5/( - 4 + D)/( - 4 + D)
          + 3/( - 3 + D)
          + 116434/225/( - 2 + D)
          - 32/( - 2 + D)/( - 2 + D)
          - 128/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 4688143/19305/( - 1 + D)
          )

       + A62 * (
          + 40336667/90000
          - 84531/1000*D
          + 119/50*D^2
          - 331172/39375/( - 22 + 5*D)
          - 161431412/5630625/( - 16 + 5*D)
          + 38037128/118125/( - 14 + 5*D)
          - 93023/7800/( - 9 + 2*D)
          + 215/336/( - 7 + 2*D)
          + 8/7/( - 6 + D)
          + 174/7/( - 5 + 2*D)
          - 116/3/( - 5 + 2*D)/( - 2 + D)
          - 1084/135/( - 4 + D)
          - 4183/210/( - 3 + D)
          + 4/( - 3 + D)/( - 3 + D)
          - 30164/75/( - 2 + D)
          + 640/3/( - 2 + D)*D^-1
          + 272/3/( - 2 + D)/( - 2 + D)
          - 64/3/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 51712/297/( - 1 + D)
          )

       + A61 * (
          - 1203449/5625
          + 2993/50*D
          - 197/50*D^2
          - 17696/1875/( - 22 + 5*D)
          + 11563/625/( - 18 + 5*D)
          - 4564/4125/( - 16 + 5*D)
          + 6604/693/( - 14 + 3*D)
          + 3850072/354375/( - 14 + 5*D)
          - 44/45/( - 4 + D)
          + 8/( - 4 + D)/( - 4 + D)
          + 159/5/( - 2 + D)
          + 4333/81/( - 1 + D)
          + 443/9/( - 1 + D)/( - 1 + D)
          )

       + A52 * (
          + 3858677/3375
          - 822412/1875*D
          + 7688/375*D^2
          + 19692512/28125/( - 22 + 5*D)
          - 137313893/446875/( - 18 + 5*D)
          + 73779424/9384375/( - 16 + 5*D)
          - 66040/231/( - 14 + 3*D)
          + 67345168/3614625/( - 14 + 5*D)
          - 20648/945/( - 10 + 3*D)
          - 2489693/5525/( - 9 + 2*D)
          + 224/135/( - 8 + 3*D)
          - 430/63/( - 7 + 2*D)
          + 288/7/( - 6 + D)
          - 1984/165/( - 5 + 2*D)
          + 27776/1485/( - 5 + 2*D)/( - 2 + D)
          + 377408/1215/( - 4 + D)
          + 125248/405/( - 4 + D)/( - 4 + D)
          + 4480/27/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 10141577/7425/( - 2 + D)
          - 192/( - 2 + D)*D^-1
          + 504/( - 2 + D)/( - 2 + D)
          - 256/3/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 247020002/135135/( - 1 + D)
          + 994/27/( - 1 + D)/( - 1 + D)
          )

       + A51 * (
          - 183292489/67500
          + 7596253/11250*D
          - 6881/125*D^2
          - 10234588/9375/( - 22 + 5*D)
          - 67577636/40625/( - 18 + 5*D)
          + 160235632/5630625/( - 16 + 5*D)
          + 19049176/4303125/( - 14 + 5*D)
          + 212536/6615/( - 10 + 3*D)
          - 27315013/22100/( - 9 + 2*D)
          - 1075/18/( - 7 + 2*D)
          + 720/7/( - 6 + D)
          + 288/5/( - 5 + 2*D)
          - 448/5/( - 5 + 2*D)/( - 2 + D)
          + 3016/3/( - 4 + D)
          + 62704/135/( - 4 + D)/( - 4 + D)
          + 19264/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 8/( - 3 + D)
          - 246632/75/( - 2 + D)
          + 4928/3/( - 2 + D)/( - 2 + D)
          - 256/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 3290734688/567567/( - 1 + D)
          + 11008/189/( - 1 + D)/( - 1 + D)
          )

       + C61 * (
          - 793/32
          + 185/16*D
          - 7/8*D^2
          - 875/288/( - 7 + 2*D)
          + 119/8/( - 5 + 2*D)
          - 833/36/( - 5 + 2*D)/( - 2 + D)
          - 62/9/( - 4 + D)
          - 8/( - 4 + D)/( - 4 + D)
          - 1067/12/( - 2 + D)
          + 160/3/( - 2 + D)/( - 2 + D)
          + 700/9/( - 1 + D)
          )

       + B81 * (
          - 373/64
          + 37/32*D
          - 1/16*D^2
          - 175/576/( - 7 + 2*D)
          - 9/16/( - 5 + 2*D)
          + 7/8/( - 5 + 2*D)/( - 2 + D)
          + 367/72/( - 2 + D)
          - 8/3/( - 2 + D)/( - 2 + D)
          )

       + B62 * (
          - 793/32
          + 185/16*D
          - 7/8*D^2
          - 875/288/( - 7 + 2*D)
          + 119/8/( - 5 + 2*D)
          - 833/36/( - 5 + 2*D)/( - 2 + D)
          - 62/9/( - 4 + D)
          - 8/( - 4 + D)/( - 4 + D)
          - 1067/12/( - 2 + D)
          + 160/3/( - 2 + D)/( - 2 + D)
          + 700/9/( - 1 + D)
          )

       + B52 * (
          + 18770368/16875
          - 1716962/5625*D
          + 871/75*D^2
          - 6784148/3125/( - 22 + 5*D)
          + 88774237/893750/( - 18 + 5*D)
          + 137885032/28153125/( - 16 + 5*D)
          + 1683416/53125/( - 14 + 5*D)
          - 256/945/( - 10 + 3*D)
          + 3156272/5525/( - 9 + 2*D)
          - 64/45/( - 8 + 3*D)
          - 36/7/( - 6 + D)
          - 162016/1155/( - 5 + 2*D)
          + 324032/1485/( - 5 + 2*D)/( - 2 + D)
          - 15388/405/( - 4 + D)
          - 21104/135/( - 4 + D)/( - 4 + D)
          - 4672/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 48917501/14850/( - 2 + D)
          - 5348/3/( - 2 + D)/( - 2 + D)
          + 224/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 1836706258/405405/( - 1 + D)
          + 502/3/( - 1 + D)/( - 1 + D)
          )

       + B51 * (
          - 11790061/20000
          + 646933/10000*D
          + 1397/1000*D^2
          + 14295008/9375/( - 22 + 5*D)
          + 1246/125/( - 18 + 5*D)
          - 488704/365625/( - 16 + 5*D)
          + 49642912/4303125/( - 14 + 5*D)
          - 2169937/5525/( - 9 + 2*D)
          - 6125/96/( - 7 + 2*D)
          + 299/8/( - 5 + 2*D)
          - 2093/36/( - 5 + 2*D)/( - 2 + D)
          - 1862/45/( - 4 + D)
          + 3136/45/( - 4 + D)/( - 4 + D)
          + 1312/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 1/2/( - 3 + D)
          - 2219389/900/( - 2 + D)
          + 3136/3/( - 2 + D)/( - 2 + D)
          - 128/( - 2 + D)/( - 2 + D)/( - 2 + D)
          + 317395/81/( - 1 + D)
          )

       + B41 * (
          - 27982342/5625
          + 5809119/1250*D
          - 37168/125*D^2
          + 1207808264/28125/( - 22 + 5*D)
          - 16666937/81250/( - 18 + 5*D)
          - 538277353/4021875/( - 16 + 5*D)
          + 2318004/385/( - 14 + 3*D)
          + 563997052/6024375/( - 14 + 5*D)
          - 11162/21/( - 10 + 3*D)
          - 104123558/3315/( - 9 + 2*D)
          - 64/45/( - 8 + 3*D)
          - 34925/126/( - 7 + 2*D)
          - 180/( - 6 + D)
          + 8729134/1215/( - 4 + D)
          - 783268/405/( - 4 + D)/( - 4 + D)
          - 313448/135/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 29312/45/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 41/12/( - 3 + D)
          + 151/4/( - 3 + D)/( - 3 + D)
          + 590333/90/( - 2 + D)
          + 4480/3/( - 2 + D)*D^-1
          - 6740/3/( - 2 + D)/( - 2 + D)
          + 896/3/( - 2 + D)/( - 2 + D)/( - 2 + D)
          - 77206856351/4864860/( - 1 + D)
          - 7637/36/( - 1 + D)/( - 1 + D)
          ));

XgCACFNF = (

       + C81 * (
          + 373/32
          - 37/16*D
          + 1/8*D^2
          + 175/288/( - 7 + 2*D)
          + 9/8/( - 5 + 2*D)
          - 7/4/( - 5 + 2*D)/( - 2 + D)
          - 367/36/( - 2 + D)
          + 16/3/( - 2 + D)/( - 2 + D)
          )

       + A94 * (
          + 108351/320000
          - 1539/10000*D
          + 243/16000*D^2
          + 2234/9375/( - 22 + 5*D)
          + 3504/3125/( - 18 + 5*D)
          - 14036/40625/( - 16 + 5*D)
          + 2268/10625/( - 14 + 5*D)
          - 226533/5657600/( - 9 + 2*D)
          - 973/3072/( - 7 + 2*D)
          - 4/25/( - 2 + D)
          )

       + A92 * (
          - 999/3125
          + 27/625*D
          + 1468/13125/( - 22 + 5*D)
          + 1904/3125/( - 18 + 5*D)
          - 7744/9375/( - 16 + 5*D)
          + 4284/3125/( - 14 + 5*D)
          + 1/7/( - 3 + D)
          - 8/15/( - 2 + D)
          )

       + A91 * (
          - 175239/6250
          + 6939/1250*D
          - 81/250*D^2
          - 1752/4375/( - 22 + 5*D)
          + 12864/3125/( - 18 + 5*D)
          + 5808/3125/( - 16 + 5*D)
          - 49392/3125/( - 14 + 5*D)
          - 15/14/( - 3 + D)
          + 144/5/( - 2 + D)
          )

       + A81 * (
          - 1622997/100000
          + 37071/20000*D
          - 1468/13125/( - 22 + 5*D)
          + 31416/3125/( - 18 + 5*D)
          + 202312/28125/( - 16 + 5*D)
          - 368628/21875/( - 14 + 5*D)
          - 1853/448/( - 7 + 2*D)
          + 239/192/( - 7 + 2*D)/( - 7 + 2*D)
          - 15/7/( - 3 + D)
          + 1132/45/( - 2 + D)
          )

       + A75 * (
          + 5654087/300000
          - 10751/3000*D
          + 313/1000*D^2
          + 111166/21875/( - 22 + 5*D)
          - 57247/28125/( - 18 + 5*D)
          - 6605536/365625/( - 16 + 5*D)
          + 12096842/371875/( - 14 + 5*D)
          - 3947149/636480/( - 9 + 2*D)
          + 1807/448/( - 7 + 2*D)
          + 9/2/( - 5 + 2*D)
          - 7/( - 5 + 2*D)/( - 2 + D)
          + 1817/420/( - 3 + D)
          + 5/12/( - 3 + D)/( - 3 + D)
          - 1996/45/( - 2 + D)
          + 32/3/( - 2 + D)/( - 2 + D)
          )

       + A74 * (
          + 5654087/300000
          - 10751/3000*D
          + 313/1000*D^2
          + 111166/21875/( - 22 + 5*D)
          - 57247/28125/( - 18 + 5*D)
          - 6605536/365625/( - 16 + 5*D)
          + 12096842/371875/( - 14 + 5*D)
          - 3947149/636480/( - 9 + 2*D)
          + 1807/448/( - 7 + 2*D)
          + 9/2/( - 5 + 2*D)
          - 7/( - 5 + 2*D)/( - 2 + D)
          + 1817/420/( - 3 + D)
          + 5/12/( - 3 + D)/( - 3 + D)
          - 1996/45/( - 2 + D)
          + 32/3/( - 2 + D)/( - 2 + D)
          )

       + A73 * (
          + 238436/3125
          + 24/5*D
          - 169/125*D^2
          - 176/1875/( - 22 + 5*D)
          - 47912/5625/( - 18 + 5*D)
          + 7709696/365625/( - 16 + 5*D)
          - 1432656/21875/( - 14 + 5*D)
          + 1754/2925/( - 9 + 2*D)
          + 139/21/( - 7 + 2*D)
          + 216/( - 5 + 2*D)
          - 336/( - 5 + 2*D)/( - 2 + D)
          - 472/15/( - 3 + D)
          - 1/( - 3 + D)/( - 3 + D)
          - 91304/225/( - 2 + D)
          + 1792/3/( - 2 + D)/( - 2 + D)
          )

       + A72 * (
          - 645603/8000
          + 1307/80*D
          - 83/80*D^2
          - 12886/125/( - 18 + 5*D)
          - 7712/4875/( - 16 + 5*D)
          - 226392/14875/( - 14 + 5*D)
          + 679599/141440/( - 9 + 2*D)
          + 71585/2688/( - 7 + 2*D)
          + 246/5/( - 2 + D)
          )

       + A71 * (
          + 21831/1250
          - 771/125*D
          + 16/25*D^2
          - 9210328/268125/( - 18 + 5*D)
          + 72675488/5630625/( - 16 + 5*D)
          + 10112/525/( - 14 + 5*D)
          - 877/390/( - 9 + 2*D)
          - 139/21/( - 7 + 2*D)
          - 288/77/( - 5 + 2*D)
          + 64/11/( - 5 + 2*D)/( - 2 + D)
          - 10232/495/( - 2 + D)
          - 32/3/( - 2 + D)/( - 2 + D)
          + 1744/429/( - 1 + D)
          )

       + A63 * (
          + 2491573703/1350000
          - 26566007/45000*D
          + 24791/500*D^2
          - 510816/3125/( - 22 + 5*D)
          + 200184/3125/( - 18 + 5*D)
          + 4052666/365625/( - 16 + 5*D)
          - 146291696/3346875/( - 14 + 5*D)
          - 14271579/88400/( - 9 + 2*D)
          + 1520/27/( - 8 + 3*D)
          - 1195/126/( - 7 + 2*D)
          + 13466/45/( - 4 + D)
          + 1552/15/( - 4 + D)/( - 4 + D)
          - 2/( - 3 + D)
          - 91192/225/( - 2 + D)
          )

       + A62 * (
          - 14824063/15000
          + 334171/1500*D
          - 1489/100*D^2
          + 232964/13125/( - 22 + 5*D)
          + 123983528/1535625/( - 16 + 5*D)
          - 169118132/669375/( - 14 + 5*D)
          + 3947149/132600/( - 9 + 2*D)
          - 239/84/( - 7 + 2*D)
          - 348/7/( - 5 + 2*D)
          + 232/3/( - 5 + 2*D)/( - 2 + D)
          - 304/9/( - 4 + D)
          - 8131/210/( - 3 + D)
          - 5/12/( - 3 + D)/( - 3 + D)
          + 477824/675/( - 2 + D)
          + 320/3/( - 2 + D)*D^-1
          - 544/9/( - 2 + D)/( - 2 + D)
          )

       + A61 * (
          + 17076368/28125
          - 340129/1875*D
          + 5321/375*D^2
          - 148988/3125/( - 22 + 5*D)
          - 121841/6250/( - 18 + 5*D)
          - 823378/103125/( - 16 + 5*D)
          + 51761/1386/( - 14 + 3*D)
          - 1645052/590625/( - 14 + 5*D)
          + 178/3/( - 4 + D)
          + 272/15/( - 4 + D)/( - 4 + D)
          - 2273/15/( - 2 + D)
          - 430/27/( - 1 + D)
          )

       + A52 * (
          - 124446769/28125
          + 6814294/5625*D
          - 27472/375*D^2
          + 10192/375/( - 22 + 5*D)
          + 464255741/446875/( - 18 + 5*D)
          + 482461664/12065625/( - 16 + 5*D)
          - 258805/231/( - 14 + 3*D)
          - 1146502544/30121875/( - 14 + 5*D)
          + 27436/945/( - 10 + 3*D)
          + 7070567/5525/( - 9 + 2*D)
          + 992/27/( - 8 + 3*D)
          + 1912/63/( - 7 + 2*D)
          + 3968/165/( - 5 + 2*D)
          - 55552/1485/( - 5 + 2*D)/( - 2 + D)
          - 1712/( - 4 + D)
          - 71776/45/( - 4 + D)/( - 4 + D)
          - 10496/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 15558698/7425/( - 2 + D)
          - 96/( - 2 + D)*D^-1
          - 6544/9/( - 2 + D)/( - 2 + D)
          + 2189468/81081/( - 1 + D)
          )

       + A51 * (
          + 1255139429/337500
          - 21754033/11250*D
          + 25803/125*D^2
          - 7186816/3125/( - 22 + 5*D)
          + 9607724/3125/( - 18 + 5*D)
          + 6633272/73125/( - 16 + 5*D)
          - 11375744/478125/( - 14 + 5*D)
          - 63976/945/( - 10 + 3*D)
          + 64410511/22100/( - 9 + 2*D)
          + 2390/9/( - 7 + 2*D)
          - 576/5/( - 5 + 2*D)
          + 896/5/( - 5 + 2*D)/( - 2 + D)
          - 711848/405/( - 4 + D)
          - 5776/135/( - 4 + D)/( - 4 + D)
          - 19328/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 40/3/( - 3 + D)
          + 335452/225/( - 2 + D)
          - 3712/3/( - 2 + D)/( - 2 + D)
          - 13760/567/( - 1 + D)
          )

       + C61 * (
          + 5401/16
          - 729/8*D
          + 23/4*D^2
          + 875/144/( - 7 + 2*D)
          - 119/4/( - 5 + 2*D)
          + 833/18/( - 5 + 2*D)/( - 2 + D)
          + 380/9/( - 4 + D)
          + 80/3/( - 4 + D)/( - 4 + D)
          - 565/6/( - 2 + D)
          - 32/3/( - 2 + D)/( - 2 + D)
          )

       + B81 * (
          + 373/32
          - 37/16*D
          + 1/8*D^2
          + 175/288/( - 7 + 2*D)
          + 9/8/( - 5 + 2*D)
          - 7/4/( - 5 + 2*D)/( - 2 + D)
          - 367/36/( - 2 + D)
          + 16/3/( - 2 + D)/( - 2 + D)
          )

       + B62 * (
          + 5401/16
          - 729/8*D
          + 23/4*D^2
          + 875/144/( - 7 + 2*D)
          - 119/4/( - 5 + 2*D)
          + 833/18/( - 5 + 2*D)/( - 2 + D)
          + 380/9/( - 4 + D)
          + 80/3/( - 4 + D)/( - 4 + D)
          - 565/6/( - 2 + D)
          - 32/3/( - 2 + D)/( - 2 + D)
          )

       + B52 * (
          - 112377904/84375
          + 5308534/5625*D
          - 7409/75*D^2
          + 4877264/625/( - 22 + 5*D)
          + 184123036/446875/( - 18 + 5*D)
          - 1042664096/28153125/( - 16 + 5*D)
          - 13379128/253125/( - 14 + 5*D)
          - 28528/945/( - 10 + 3*D)
          - 392896/325/( - 9 + 2*D)
          - 16/9/( - 8 + 3*D)
          + 324032/1155/( - 5 + 2*D)
          - 648064/1485/( - 5 + 2*D)/( - 2 + D)
          - 129704/81/( - 4 + D)
          - 118976/135/( - 4 + D)/( - 4 + D)
          - 10624/45/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 17230868/7425/( - 2 + D)
          + 5344/3/( - 2 + D)/( - 2 + D)
          - 1921904/27027/( - 1 + D)
          )

       + B51 * (
          - 52885663/50000
          + 205803/5000*D
          + 7331/500*D^2
          - 11927552/1875/( - 22 + 5*D)
          - 3005968/3125/( - 18 + 5*D)
          - 10336/40625/( - 16 + 5*D)
          - 31328/5625/( - 14 + 5*D)
          + 270116/325/( - 9 + 2*D)
          + 6125/48/( - 7 + 2*D)
          - 299/4/( - 5 + 2*D)
          + 2093/18/( - 5 + 2*D)/( - 2 + D)
          + 10708/15/( - 4 + D)
          - 224/3/( - 4 + D)/( - 4 + D)
          - 192/5/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 19/( - 3 + D)
          + 784997/450/( - 2 + D)
          - 928/( - 2 + D)/( - 2 + D)
          )

       + B41 * (
          + 876803866/28125
          - 28533686/1875*D
          + 169208/125*D^2
          - 1607924552/9375/( - 22 + 5*D)
          + 669068729/48750/( - 18 + 5*D)
          + 868101691/2413125/( - 16 + 5*D)
          + 18168111/770/( - 14 + 3*D)
          + 2161801556/30121875/( - 14 + 5*D)
          - 56648/63/( - 10 + 3*D)
          + 1070886586/16575/( - 9 + 2*D)
          - 1664/45/( - 8 + 3*D)
          + 4465/7/( - 7 + 2*D)
          + 480653/135/( - 4 + D)
          + 554888/15/( - 4 + D)/( - 4 + D)
          + 471544/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 46784/5/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 1138/3/( - 3 + D)
          - 19/3/( - 3 + D)/( - 3 + D)
          - 3594712/675/( - 2 + D)
          + 2240/3/( - 2 + D)*D^-1
          + 13376/9/( - 2 + D)/( - 2 + D)
          + 19856072/405405/( - 1 + D)
          ));

XgCF2NF = (

       + A94 * (
          - 36117/160000
          + 513/5000*D
          - 81/8000*D^2
          - 4468/28125/( - 22 + 5*D)
          - 2336/3125/( - 18 + 5*D)
          + 28072/121875/( - 16 + 5*D)
          - 1512/10625/( - 14 + 5*D)
          + 75511/2828800/( - 9 + 2*D)
          + 973/4608/( - 7 + 2*D)
          + 8/75/( - 2 + D)
          )

       + A91 * (
          + 175239/6250
          - 6939/1250*D
          + 81/250*D^2
          + 1752/4375/( - 22 + 5*D)
          - 12864/3125/( - 18 + 5*D)
          - 5808/3125/( - 16 + 5*D)
          + 49392/3125/( - 14 + 5*D)
          + 15/14/( - 3 + D)
          - 144/5/( - 2 + D)
          )

       + A75 * (
          - 47263/2000
          + 48887/7500*D
          - 271/500*D^2
          - 49148/28125/( - 22 + 5*D)
          + 1314/3125/( - 18 + 5*D)
          + 2925056/365625/( - 16 + 5*D)
          + 694636/74375/( - 14 + 5*D)
          + 75511/35360/( - 9 + 2*D)
          - 3197/2016/( - 7 + 2*D)
          - 3/( - 3 + D)
          + 1/3/( - 3 + D)/( - 3 + D)
          + 622/45/( - 2 + D)
          )

       + A74 * (
          - 47263/2000
          + 48887/7500*D
          - 271/500*D^2
          - 49148/28125/( - 22 + 5*D)
          + 1314/3125/( - 18 + 5*D)
          + 2925056/365625/( - 16 + 5*D)
          + 694636/74375/( - 14 + 5*D)
          + 75511/35360/( - 9 + 2*D)
          - 3197/2016/( - 7 + 2*D)
          - 3/( - 3 + D)
          + 1/3/( - 3 + D)/( - 3 + D)
          + 622/45/( - 2 + D)
          )

       + A73 * (
          + 787461/3125
          - 33136/625*D
          + 419/125*D^2
          - 3504/4375/( - 22 + 5*D)
          - 16616/9375/( - 18 + 5*D)
          + 60416/3125/( - 16 + 5*D)
          + 1169616/3125/( - 14 + 5*D)
          + 1126/105/( - 3 + D)
          - 7/( - 3 + D)/( - 3 + D)
          - 328/( - 2 + D)
          )

       + A72 * (
          + 50413/800
          - 3181/200*D
          + 49/40*D^2
          + 6548/125/( - 18 + 5*D)
          + 2752/2925/( - 16 + 5*D)
          + 215664/14875/( - 14 + 5*D)
          - 226533/70720/( - 9 + 2*D)
          - 71585/4032/( - 7 + 2*D)
          - 1556/45/( - 2 + D)
          )

       + A71 * (
          - 13264/625
          + 864/125*D
          - 16/25*D^2
          + 15228/625/( - 18 + 5*D)
          - 6144/625/( - 16 + 5*D)
          - 4664/625/( - 14 + 5*D)
          + 12/( - 2 + D)
          )

       + A63 * (
          - 64132247/25000
          + 1856633/2500*D
          - 14331/250*D^2
          + 761024/3125/( - 22 + 5*D)
          - 33752/625/( - 18 + 5*D)
          - 56236/24375/( - 16 + 5*D)
          - 2026304/159375/( - 14 + 5*D)
          + 4757193/44200/( - 9 + 2*D)
          - 4396/15/( - 4 + D)
          - 512/5/( - 4 + D)/( - 4 + D)
          - 9/( - 3 + D)
          + 60536/75/( - 2 + D)
          )

       + A62 * (
          + 8774231/7500
          - 215473/750*D
          + 1013/50*D^2
          + 8936/5625/( - 22 + 5*D)
          - 5141248/73125/( - 16 + 5*D)
          + 1662152/6375/( - 14 + 5*D)
          - 226533/22100/( - 9 + 2*D)
          + 208/15/( - 4 + D)
          + 98/3/( - 3 + D)
          - 5/6/( - 3 + D)/( - 3 + D)
          - 154016/225/( - 2 + D)
          - 64/( - 2 + D)/( - 2 + D)
          )

       + A61 * (
          - 4892596/9375
          + 300428/1875*D
          - 4732/375*D^2
          + 665896/9375/( - 22 + 5*D)
          + 733/125/( - 18 + 5*D)
          + 289948/61875/( - 16 + 5*D)
          - 12731/231/( - 14 + 3*D)
          + 1669664/196875/( - 14 + 5*D)
          - 2524/45/( - 4 + D)
          - 64/3/( - 4 + D)/( - 4 + D)
          + 5458/45/( - 2 + D)
          )

       + A52 * (
          + 152810662/84375
          - 1283138/1875*D
          + 21317/375*D^2
          - 6282976/5625/( - 22 + 5*D)
          - 1607982/3125/( - 18 + 5*D)
          + 73031344/1340625/( - 16 + 5*D)
          + 127310/77/( - 14 + 3*D)
          + 141597536/3346875/( - 14 + 5*D)
          - 344/27/( - 10 + 3*D)
          - 4077594/5525/( - 9 + 2*D)
          - 400/27/( - 8 + 3*D)
          + 29872/45/( - 4 + D)
          + 8576/15/( - 4 + D)/( - 4 + D)
          + 256/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 46972/225/( - 2 + D)
          + 32/( - 2 + D)/( - 2 + D)
          )

       + A51 * (
          - 87298177/11250
          + 1697483/625*D
          - 27082/125*D^2
          + 48975472/9375/( - 22 + 5*D)
          - 2180808/3125/( - 18 + 5*D)
          - 1500528/40625/( - 16 + 5*D)
          + 16480952/286875/( - 14 + 5*D)
          - 56/9/( - 10 + 3*D)
          - 7475589/11050/( - 9 + 2*D)
          - 282832/135/( - 4 + D)
          - 94688/45/( - 4 + D)/( - 4 + D)
          - 8704/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 32/3/( - 3 + D)
          + 89768/75/( - 2 + D)
          )

       + B52 * (
          + 3837572/675
          - 726482/375*D
          + 11609/75*D^2
          - 515088/125/( - 22 + 5*D)
          - 133092/625/( - 18 + 5*D)
          + 12584/625/( - 16 + 5*D)
          + 117104/3375/( - 14 + 5*D)
          - 728/27/( - 10 + 3*D)
          - 400/27/( - 8 + 3*D)
          + 55288/27/( - 4 + D)
          + 13280/9/( - 4 + D)/( - 4 + D)
          + 6272/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 4948/5/( - 2 + D)
          )

       + B51 * (
          - 6406811/3125
          + 446671/625*D
          - 7239/125*D^2
          + 2550912/625/( - 22 + 5*D)
          + 1879752/3125/( - 18 + 5*D)
          - 2576/3125/( - 16 + 5*D)
          + 2031568/84375/( - 14 + 5*D)
          - 184976/135/( - 4 + D)
          - 37696/45/( - 4 + D)/( - 4 + D)
          - 4736/15/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 11/( - 3 + D)
          + 1784/5/( - 2 + D)
          )

       + B41 * (
          - 296368802/9375
          + 61815901/3750*D
          - 188119/125*D^2
          + 2286575824/28125/( - 22 + 5*D)
          - 79707397/9375/( - 18 + 5*D)
          - 4855107866/4021875/( - 16 + 5*D)
          - 13405743/385/( - 14 + 3*D)
          + 1533843736/3346875/( - 14 + 5*D)
          + 280/9/( - 10 + 3*D)
          + 23257388/5525/( - 9 + 2*D)
          + 160/9/( - 8 + 3*D)
          - 773374/45/( - 4 + D)
          - 573968/15/( - 4 + D)/( - 4 + D)
          - 135408/5/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 36096/5/( - 4 + D)/( - 4 + D)/( - 4 + D)/( - 4 + D)
          + 499/6/( - 3 + D)
          + 53/6/( - 3 + D)/( - 3 + D)
          + 23276/25/( - 2 + D)
          - 64/( - 2 + D)/( - 2 + D)
          ));

XgCANF2 = (

       + A71 * (
          + 352/125
          - 8/25*D
          - 1296/1625/( - 18 + 5*D)
          + 768/1375/( - 16 + 5*D)
          + 176/375/( - 14 + 5*D)
          - 1744/429/( - 1 + D)
          )

       + A61 * (
          - 40/3/( - 2 + D)
          + 4/( - 2 + D)/( - 2 + D)
          + 40/3/( - 1 + D)
          + 11/( - 1 + D)/( - 1 + D)
          )

       + A52 * (
          + 4096/1125
          - 238/75*D
          + 23328/1625/( - 18 + 5*D)
          + 2496/1375/( - 16 + 5*D)
          - 21296/10125/( - 14 + 5*D)
          + 68/63/( - 10 + 3*D)
          + 256/81/( - 4 + D)
          + 256/27/( - 4 + D)/( - 4 + D)
          - 80/3/( - 2 + D)
          + 8/( - 2 + D)/( - 2 + D)
          + 2806094/81081/( - 1 + D)
          + 994/27/( - 1 + D)/( - 1 + D)
          )

       + B52 * (
          - 10408/1125
          + 154/75*D
          - 11664/1625/( - 18 + 5*D)
          - 2208/1375/( - 16 + 5*D)
          - 17072/10125/( - 14 + 5*D)
          - 32/63/( - 10 + 3*D)
          - 128/81/( - 4 + D)
          - 128/27/( - 4 + D)/( - 4 + D)
          - 278326/81081/( - 1 + D)
          + 502/27/( - 1 + D)/( - 1 + D)
          )

       + B41 * (
          - 46756/375
          + 968/25*D
          + 299376/1625/( - 18 + 5*D)
          + 20832/1375/( - 16 + 5*D)
          + 12056/3375/( - 14 + 5*D)
          + 715/21/( - 10 + 3*D)
          - 12496/81/( - 4 + D)
          - 1504/9/( - 4 + D)/( - 4 + D)
          - 896/9/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 37/6/( - 3 + D)
          + 1/4/( - 3 + D)/( - 3 + D)
          - 55/3/( - 2 + D)
          + 4/( - 2 + D)/( - 2 + D)
          - 1693529/162162/( - 1 + D)
          + 9217/108/( - 1 + D)/( - 1 + D)
          ));

XgCFNF2 = ( 

       + A71 * (
          - 704/125
          + 16/25*D
          + 2592/1625/( - 18 + 5*D)
          - 1536/1375/( - 16 + 5*D)
          - 352/375/( - 14 + 5*D)
          + 3488/429/( - 1 + D)
          )

       + A52 * (
          - 49064/375
          + 1976/75*D
          - 46656/1625/( - 18 + 5*D)
          - 4992/1375/( - 16 + 5*D)
          + 42592/10125/( - 14 + 5*D)
          + 160/63/( - 10 + 3*D)
          - 32/9/( - 8 + 3*D)
          - 1024/27/( - 4 + D)
          - 256/9/( - 4 + D)/( - 4 + D)
          + 4378936/81081/( - 1 + D)
          )

       + B52 * (
          + 35816/1125
          - 136/25*D
          + 23328/1625/( - 18 + 5*D)
          + 4416/1375/( - 16 + 5*D)
          + 34144/10125/( - 14 + 5*D)
          - 160/63/( - 10 + 3*D)
          - 32/9/( - 8 + 3*D)
          + 512/27/( - 4 + D)
          + 128/9/( - 4 + D)/( - 4 + D)
          - 1481384/81081/( - 1 + D)
          )

       + B41 * (
          + 158512/375
          - 2336/25*D
          - 598752/1625/( - 18 + 5*D)
          - 41664/1375/( - 16 + 5*D)
          - 24112/3375/( - 14 + 5*D)
          + 1360/21/( - 10 + 3*D)
          + 64/15/( - 8 + 3*D)
          + 4256/9/( - 4 + D)
          + 576/( - 4 + D)/( - 4 + D)
          + 256/( - 4 + D)/( - 4 + D)/( - 4 + D)
          - 20262752/135135/( - 1 + D)
          ));

LitFg[3] = SR^3(
             Color[CA^3]*XgCA3
           + Color[CA^2*NF]*XgCA2NF
           + Color[CA*CF*NF]*XgCACFNF
           + Color[CF^2*NF]*XgCF2NF
           + Color[CA*NF^2]*XgCANF2
           + Color[CF*NF^2]*XgCFNF2 
           )/. GGHIStoMPS;

==> anc/MIexpansions.m <==
(******************************************************************************
On the Computation of Form Factors in Massless QCD with Finite Master Integrals
A. von Manteuffel, E. Panzer, R.M. Schabinger
******************************************************************************)

MIs = {
INT["A1diminc2",2,3,4,0,{2, 2, 0}]->SeriesData[ep,0,{
    1,
    1,
    2,
    -2*zeta[3]+4,
    -2*zeta[3]-6/5*zeta[2]^2+8,
    16-4*zeta[3]-6*zeta[5]-6/5*zeta[2]^2,
    32+2*zeta[3]^2-8*zeta[3]-6*zeta[5]-12/5*zeta[2]^2-16/7*zeta[2]^3,
    64+2*zeta[3]^2-16*zeta[3]-12*zeta[5]-18*zeta[7]-24/5*zeta[2]^2-16/7*zeta[2]^3+12/5*zeta[2]^2*zeta[3],
    128+4*zeta[3]^2-32*zeta[3]-24*zeta[5]-18*zeta[7]-48/5*zeta[2]^2-32/7*zeta[2]^3-18/5*zeta[2]^4+12/5*zeta[2]^2*zeta[3]+12*zeta[3]*zeta[5]
},0,9,1],

INT["A2diminc2",4,15,8,0,{2, 2, 2, 2, 0, 0, 0}]->SeriesData[ep,0,{
    1,
    2,
    5,
    12-4*zeta[3],
    -12/5*zeta[2]^2+28-8*zeta[3],
    -24/5*zeta[2]^2+64-20*zeta[3]-12*zeta[5],
    -32/7*zeta[2]^3-12*zeta[2]^2+144-48*zeta[3]-24*zeta[5]+8*zeta[3]^2,
    -144/5*zeta[2]^2+320-112*zeta[3]-60*zeta[5]-64/7*zeta[2]^3+16*zeta[3]^2+48/5*zeta[2]^2*zeta[3]-36*zeta[7],
    704+40*zeta[3]^2-256*zeta[3]-144*zeta[5]-72*zeta[7]-336/5*zeta[2]^2-160/7*zeta[2]^3-144/25*zeta[2]^4+96/5*zeta[2]^2*zeta[3]+48*zeta[3]*zeta[5]
},0,9,1],

INT["A2diminc4",3,22,9,0,{0, 3, 3, 0, 3, 0, 0}]->SeriesData[ep,0,{
    -1/4,
    -3/8,
    -11/8,
    5/2*zeta[3]-33/8,
    15/4*zeta[3]+3/2*zeta[2]^2-199/16,
    55/4*zeta[3]+27/2*zeta[5]+9/4*zeta[2]^2-1197/32,
    -25/2*zeta[3]^2+165/4*zeta[3]+81/4*zeta[5]+33/4*zeta[2]^2+44/7*zeta[2]^3-7191/64,
    -75/4*zeta[3]^2+995/8*zeta[3]+297/4*zeta[5]+165/2*zeta[7]+99/4*zeta[2]^2+66/7*zeta[2]^3-15*zeta[2]^2*zeta[3]-43173/128,
    -275/4*zeta[3]^2+5985/16*zeta[3]+891/4*zeta[5]+495/4*zeta[7]+597/8*zeta[2]^2+242/7*zeta[2]^3+45/2*zeta[2]^4-45/2*zeta[2]^2*zeta[3]-259119/256-135*zeta[3]*zeta[5]
},0,9,1],

INT["A2diminc6",4,58,12,0,{0, 3, 0, 3, 3, 3, 0}]->SeriesData[ep,0,{
    3/16,
    27/32,
    127/48+3/8*zeta[2],
    27/16*zeta[2]+2569/288-3/2*zeta[3],
    -27/4*zeta[3]+127/24*zeta[2]-9/20*zeta[2]^2+48985/1728,
    -3*zeta[2]*zeta[3]-127/6*zeta[3]-9*zeta[5]+2569/144*zeta[2]-81/40*zeta[2]^2+916381/10368,
    -27/2*zeta[2]*zeta[3]+6*zeta[3]^2-2569/36*zeta[3]-81/2*zeta[5]+16915585/62208+48985/864*zeta[2]-127/20*zeta[2]^2-198/35*zeta[2]^3,
    -127/3*zeta[2]*zeta[3]+27*zeta[3]^2-48985/216*zeta[3]-127*zeta[5]-117/2*zeta[7]+309579289/373248+916381/5184*zeta[2]-2569/120*zeta[2]^2-891/35*zeta[2]^3-18*zeta[2]*zeta[5]+18/5*zeta[2]^2*zeta[3],
    -2569/18*zeta[2]*zeta[3]+254/3*zeta[3]^2-916381/1296*zeta[3]-2569/6*zeta[5]-1053/4*zeta[7]+16915585/31104*zeta[2]-9797/144*zeta[2]^2-2794/35*zeta[2]^3-4839/175*zeta[2]^4-81*zeta[2]*zeta[5]+81/5*zeta[2]^2*zeta[3]+72*zeta[3]*zeta[5]+12*zeta[2]*zeta[3]^2+5634062497/2239488,
    -48985/108*zeta[2]*zeta[3]-16*zeta[3]^3+2569/9*zeta[3]^2-16915585/7776*zeta[3]-48985/36*zeta[5]-1651/2*zeta[7]+309579289/186624*zeta[2]-916381/4320*zeta[2]^2-4037/15*zeta[2]^3-43551/350*zeta[2]^4-254*zeta[2]*zeta[5]+254/5*zeta[2]^2*zeta[3]+324*zeta[3]*zeta[5]+54*zeta[2]*zeta[3]^2-117*zeta[2]*zeta[7]+1584/35*zeta[2]^3*zeta[3]+108/5*zeta[2]^2*zeta[5]+102156799657/13436928-410*zeta[9]
},0,10,1],

INT["B2diminc4",6,63,10,0,{2, 2, 2, 2, 1, 1, 0}]->SeriesData[ep,0,{
    -2/3+4*zeta[2]-4*zeta[3],
    -23/9-8/3*zeta[2]^2+34/3*zeta[2]-4/3*zeta[3],
    164/45*zeta[2]^2+310/9*zeta[2]-245/27-115/9*zeta[3]+8/3*zeta[2]*zeta[3]-16*zeta[5],
    584/135*zeta[2]^2+2941/27*zeta[2]-2438/81-1675/27*zeta[3]-256/9*zeta[2]*zeta[3]-28/3*zeta[5]-16/105*zeta[2]^3+172/3*zeta[3]^2,
    -2014/27*zeta[2]*zeta[3]+364/9*zeta[3]^2-22279/81*zeta[3]-562/9*zeta[5]+127*zeta[7]-23360/243+27208/81*zeta[2]-224/81*zeta[2]^2-3232/315*zeta[2]^3+384/5*zeta[2]^2*zeta[3],
    -16750/81*zeta[2]*zeta[3]+6577/27*zeta[3]^2-294370/243*zeta[3]-7378/27*zeta[5]+616/3*zeta[7]+249286/243*zeta[2]-74869/1215*zeta[2]^2-27796/945*zeta[2]^3+14216/105*zeta[2]^4-192*zeta[2]*zeta[5]+104/5*zeta[2]^2*zeta[3]-88*zeta[5,3]+512*zeta[3]*zeta[5]-104/3*zeta[2]*zeta[3]^2-218828/729
},0,6,1],

INT["A3diminc6",4,172,16,0,{0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0}]->SeriesData[ep,0,{
    1/36,
    11/216,
    379/1296,
    -7/9*zeta[3]+109/96,
    -77/54*zeta[3]-7/15*zeta[2]^2+373/81,
    -2653/324*zeta[3]-7*zeta[5]-77/90*zeta[2]^2+47939/2592,
    98/9*zeta[3]^2-763/24*zeta[3]-77/6*zeta[5]-2653/540*zeta[2]^2-32/9*zeta[2]^3+72067/972,
    539/27*zeta[3]^2-10444/81*zeta[3]-2653/36*zeta[5]-221/3*zeta[7]-763/40*zeta[2]^2-176/27*zeta[2]^3+196/15*zeta[2]^2*zeta[3]+6926009/23328,
    18571/162*zeta[3]^2-335573/648*zeta[3]-2289/8*zeta[5]-2431/18*zeta[7]-10444/135*zeta[2]^2-3032/81*zeta[2]^3-604/25*zeta[2]^4+1078/45*zeta[2]^2*zeta[3]+196*zeta[3]*zeta[5]+10394701/8748
},0,9,1],

INT["A3diminc4",5,662,15,0,{0, 3, 3, 0, 3, 0, 0, 3, 0, 3, 0, 0}]->SeriesData[ep,0,{
    -1/8,
    -3/8,
    -39/32,
    3/2*zeta[3]-129/32,
    9/2*zeta[3]+9/10*zeta[2]^2-405/32,
    117/8*zeta[3]+15/2*zeta[5]+27/10*zeta[2]^2-627/16,
    -9*zeta[3]^2+387/8*zeta[3]+45/2*zeta[5]+351/40*zeta[2]^2+24/7*zeta[2]^3-7681/64,
    -27*zeta[3]^2+1215/8*zeta[3]+585/8*zeta[5]+87/2*zeta[7]+1161/40*zeta[2]^2+72/7*zeta[2]^3-54/5*zeta[2]^2*zeta[3]-46719/128,
    -162/5*zeta[2]^2*zeta[3]-351/4*zeta[3]^2+1881/4*zeta[3]+1935/8*zeta[5]+261/2*zeta[7]+729/8*zeta[2]^2+234/7*zeta[2]^3+54/5*zeta[2]^4-90*zeta[3]*zeta[5]-282861/256
},0,9,1],

INT["A3diminc2",5,158,10,0,{0, 2, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0}]->SeriesData[ep,0,{
    1,
    3,
    17,
    65-22*zeta[3],
    282-66*zeta[3]-66/5*zeta[2]^2,
    1120-374*zeta[3]-210*zeta[5]-198/5*zeta[2]^2,
    4576+242*zeta[3]^2-1430*zeta[3]-630*zeta[5]-1122/5*zeta[2]^2-752/7*zeta[2]^3,
    18288+1452/5*zeta[2]^2*zeta[3]+726*zeta[3]^2-6204*zeta[3]-3570*zeta[5]-2358*zeta[7]-858*zeta[2]^2-2256/7*zeta[2]^3,
    73568+4356/5*zeta[2]^2*zeta[3]+4114*zeta[3]^2-24640*zeta[3]-13650*zeta[5]-7074*zeta[7]-18612/5*zeta[2]^2-12784/7*zeta[2]^3-4122/5*zeta[2]^4+4620*zeta[3]*zeta[5]
},0,9,1],

INT["A3diminc6",5,412,16,0,{0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0}]->SeriesData[ep,0,{
    1/24,
    7/48,
    601/864+1/8*zeta[2],
    15163/5184+7/16*zeta[2]-11/12*zeta[3],
    601/288*zeta[2]+187817/15552-19/80*zeta[2]^2-77/24*zeta[3],
    2292661/46656+15163/1728*zeta[2]-6611/432*zeta[3]-11/4*zeta[2]*zeta[3]-35/4*zeta[5]-133/160*zeta[2]^2,
    -11419/2880*zeta[2]^2+27770897/139968+187817/5184*zeta[2]-166793/2592*zeta[3]-77/8*zeta[2]*zeta[3]-245/8*zeta[5]-9011/1680*zeta[2]^3+121/12*zeta[3]^2,
    -6611/144*zeta[2]*zeta[3]-21035/144*zeta[5]-288097/17280*zeta[2]^2+334958071/419904+2292661/15552*zeta[2]-2065987/7776*zeta[3]-9011/480*zeta[2]^3+847/24*zeta[3]^2+209/40*zeta[2]^2*zeta[3]-105/4*zeta[2]*zeta[5]-393/4*zeta[7],
    -166793/864*zeta[2]*zeta[3]-530705/864*zeta[5]-3568523/51840*zeta[2]^2+4030662491/1259712+27770897/46656*zeta[2]-5415611/60480*zeta[2]^3+72721/432*zeta[3]^2-25219271/23328*zeta[3]-112109/2240*zeta[2]^4+385/2*zeta[3]*zeta[5]+121/4*zeta[2]*zeta[3]^2+1463/80*zeta[2]^2*zeta[3]-735/8*zeta[2]*zeta[5]-2751/8*zeta[7],
    -1331/18*zeta[3]^3+1834723/2592*zeta[3]^2-305479867/69984*zeta[3]-6573595/2592*zeta[5]-78731/48*zeta[7]+334958071/139968*zeta[2]-43560559/155520*zeta[2]^2-136633793/362880*zeta[2]^3-112109/640*zeta[2]^4+48440476195/3779136-1179/4*zeta[2]*zeta[7]+99121/840*zeta[2]^3*zeta[3]+399/8*zeta[2]^2*zeta[5]+125609/1440*zeta[2]^2*zeta[3]+2695/4*zeta[3]*zeta[5]+847/8*zeta[2]*zeta[3]^2-21035/48*zeta[2]*zeta[5]-2065987/2592*zeta[2]*zeta[3]-43775/36*zeta[9]
},0,10,1],

INT["A3diminc4",5,433,13,0,{2, 0, 0, 0, 3, 3, 0, 2, 3, 0, 0, 0}]->SeriesData[ep,0,{
    -1/4,
    -3/2,
    -3/2*zeta[2]-127/16,
    11/2*zeta[3]-9*zeta[2]-303/8,
    33*zeta[3]-381/8*zeta[2]-27/10*zeta[2]^2-2731/16,
    1397/8*zeta[3]+105/2*zeta[5]-909/4*zeta[2]-81/5*zeta[2]^2-11871/16+33*zeta[2]*zeta[3],
    -121/2*zeta[3]^2+3333/4*zeta[3]+315*zeta[5]-8193/8*zeta[2]-3429/40*zeta[2]^2+919/35*zeta[2]^3-100755/32+198*zeta[2]*zeta[3],
    -363*zeta[3]^2+30041/8*zeta[3]+13335/8*zeta[5]+1179/2*zeta[7]-35613/8*zeta[2]-8181/20*zeta[2]^2+5514/35*zeta[2]^3-841185/64+297/5*zeta[2]^2*zeta[3]+315*zeta[2]*zeta[5]+4191/4*zeta[2]*zeta[3],
    -15367/8*zeta[3]^2+130581/8*zeta[3]+31815/4*zeta[5]+3537*zeta[7]-302265/16*zeta[2]-73737/40*zeta[2]^2+116713/140*zeta[2]^3+26787/70*zeta[2]^4-6942051/128+1782/5*zeta[2]^2*zeta[3]-1155*zeta[3]*zeta[5]-363*zeta[2]*zeta[3]^2+1890*zeta[2]*zeta[5]+9999/2*zeta[2]*zeta[3],
    1331/3*zeta[3]^3-36663/4*zeta[3]^2+1108305/16*zeta[3]+286755/8*zeta[5]+149733/8*zeta[7]-2523555/32*zeta[2]-320517/40*zeta[2]^2+278457/70*zeta[2]^3+80361/35*zeta[2]^4-56818665/256+3537*zeta[2]*zeta[7]-20218/35*zeta[2]^3*zeta[3]+567*zeta[2]^2*zeta[5]+37719/20*zeta[2]^2*zeta[3]-6930*zeta[3]*zeta[5]-2178*zeta[2]*zeta[3]^2+40005/4*zeta[2]*zeta[5]+90123/4*zeta[2]*zeta[3]+43775/6*zeta[9]
},0,10,1],

INT["A3diminc2",6,2695,12,0,{2, 2, 2, 0, 0, 0, 0, 2, 0, 2, 0, 2}]->SeriesData[ep,0,{
    1,
    3,
    9,
    25-6*zeta[3],
    66-18*zeta[3]-18/5*zeta[2]^2,
    168-54*zeta[3]-18*zeta[5]-54/5*zeta[2]^2,
    416+18*zeta[3]^2-150*zeta[3]-54*zeta[5]-162/5*zeta[2]^2-48/7*zeta[2]^3,
    1008+54*zeta[3]^2-396*zeta[3]-162*zeta[5]-54*zeta[7]-90*zeta[2]^2-144/7*zeta[2]^3+108/5*zeta[2]^2*zeta[3],
    2400+162*zeta[3]^2-1008*zeta[3]-450*zeta[5]-162*zeta[7]-1188/5*zeta[2]^2-432/7*zeta[2]^3-162/25*zeta[2]^4+324/5*zeta[2]^2*zeta[3]+108*zeta[3]*zeta[5]
},0,9,1],

INT["A3diminc6",6,1683,20,0,{3, 4, 0, 0, 3, 0, 0, 3, 0, 4, 3, 0}]->SeriesData[ep,0,{
    1/16,
    37/96,
    853/576+1/8*zeta[2],
    18371/3456+37/48*zeta[2]-5/8*zeta[3],
    853/288*zeta[2]+187867/10368-9/40*zeta[2]^2-185/48*zeta[3],
    1843463/31104+18371/1728*zeta[2]-4265/288*zeta[3]-111/80*zeta[2]^2-5/4*zeta[2]*zeta[3]-27/8*zeta[5],
    -853/160*zeta[2]^2+17634019/93312+187867/5184*zeta[2]-91855/1728*zeta[3]-61/28*zeta[2]^3+25/8*zeta[3]^2-185/24*zeta[2]*zeta[3]-333/16*zeta[5],
    -18371/960*zeta[2]^2+165721535/279936+1843463/15552*zeta[2]-939335/5184*zeta[3]-4265/144*zeta[2]*zeta[3]-2559/32*zeta[5]-2257/168*zeta[2]^3+9/4*zeta[2]^2*zeta[3]-27/4*zeta[2]*zeta[5]-165/8*zeta[7]+925/48*zeta[3]^2,
    -9217315/15552*zeta[3]-187867/2880*zeta[2]^2+384531781/209952+17634019/46656*zeta[2]+21325/288*zeta[3]^2-18371/64*zeta[5]-91855/864*zeta[2]*zeta[3]-52033/1008*zeta[2]^3+25/4*zeta[2]*zeta[3]^2+111/8*zeta[2]^2*zeta[3]-2035/16*zeta[7]-333/8*zeta[2]*zeta[5]+135/4*zeta[3]*zeta[5]-13367/1400*zeta[2]^4,
    -165/4*zeta[2]*zeta[7]+305/14*zeta[2]^3*zeta[3]+243/20*zeta[2]^2*zeta[5]-3365/24*zeta[9]-125/12*zeta[3]^3+459275/1728*zeta[3]^2-88170095/46656*zeta[3]-187867/192*zeta[5]-46915/96*zeta[7]+165721535/139968*zeta[2]-1843463/8640*zeta[2]^2-1120631/6048*zeta[2]^3-494579/8400*zeta[2]^4+1665/8*zeta[3]*zeta[5]+925/24*zeta[2]*zeta[3]^2+853/16*zeta[2]^2*zeta[3]-2559/16*zeta[2]*zeta[5]-939335/2592*zeta[2]*zeta[3]+28300672297/5038848
},0,10,1],

INT["A3diminc4",6,691,14,0,{2, 2, 0, 0, 3, 3, 0, 2, 0, 2, 0, 0}]->SeriesData[ep,0,{
    -7/5+6/5*zeta[3],
    -539/150+18/25*zeta[2]^2+37/25*zeta[3],
    5069/750*zeta[3]+102/5*zeta[5]+111/125*zeta[2]^2-140443/4500,
    -114/5*zeta[3]^2+1259203/22500*zeta[3]+629/25*zeta[5]+5069/1250*zeta[2]^2+384/35*zeta[2]^3-16092941/135000,
    -703/25*zeta[3]^2+56073343/337500*zeta[3]+86173/750*zeta[5]+1413/5*zeta[7]+1259203/37500*zeta[2]^2+2368/175*zeta[2]^3-1261487021/2025000-684/25*zeta[2]^2*zeta[3],
    -96311/750*zeta[3]^2+5311299433/5062500*zeta[3]+14350451/22500*zeta[5]+17427/50*zeta[7]+56073343/562500*zeta[2]^2+162208/2625*zeta[2]^3+420426/4375*zeta[2]^4-78750937751/30375000+648/25*zeta[5,3]-2532/5*zeta[3]*zeta[5]-4218/125*zeta[2]^2*zeta[3]
},0,6,1],

INT["A3diminc6",6,1433,16,0,{2, 0, 0, 3, 3, 0, 0, 2, 3, 0, 3, 0}]->SeriesData[ep,0,{
    1/16,
    31/96,
    3/8*zeta[2]+923/576,
    31/16*zeta[2]-zeta[3]+8279/1152,
    9/10*zeta[2]^2-31/6*zeta[3]+39859/1296+923/96*zeta[2],
    -923/36*zeta[3]+93/20*zeta[2]^2+1991071/15552-21/2*zeta[5]-6*zeta[2]*zeta[3]+8279/192*zeta[2],
    923/40*zeta[2]^2-8279/72*zeta[3]+2717977/5184+8*zeta[3]^2-217/4*zeta[5]-55/14*zeta[2]^3-31*zeta[2]*zeta[3]+39859/216*zeta[2],
    -39859/81*zeta[3]+8279/80*zeta[2]^2+148812091/69984+124/3*zeta[3]^2-72/5*zeta[2]^2*zeta[3]-129*zeta[7]-6461/24*zeta[5]-1705/84*zeta[2]^3-923/6*zeta[2]*zeta[3]+1991071/2592*zeta[2]-63*zeta[2]*zeta[5],
    1846/9*zeta[3]^2-1991071/972*zeta[3]-57953/48*zeta[5]-1333/2*zeta[7]+2717977/864*zeta[2]+39859/90*zeta[2]^2-50765/504*zeta[2]^3-13809/175*zeta[2]^4+168*zeta[3]*zeta[5]+48*zeta[2]*zeta[3]^2-372/5*zeta[2]^2*zeta[3]-651/2*zeta[2]*zeta[5]-8279/12*zeta[2]*zeta[3]+3600346079/419904,
    -774*zeta[2]*zeta[7]+440/7*zeta[2]^3*zeta[3]-756/5*zeta[2]^2*zeta[5]-10145/6*zeta[9]-128/3*zeta[3]^3+8279/9*zeta[3]^2-2717977/324*zeta[3]-279013/54*zeta[5]-39689/12*zeta[7]+148812091/11664*zeta[2]+1991071/1080*zeta[2]^2-455345/1008*zeta[2]^3-142693/350*zeta[2]^4+868*zeta[3]*zeta[5]+248*zeta[2]*zeta[3]^2-1846/5*zeta[2]^2*zeta[3]-6461/4*zeta[2]*zeta[5]-79718/27*zeta[2]*zeta[3]+14468507603/419904
},0,10,1],

INT["A3diminc2",6,429,10,0,{1, 0, 2, 2, 0, 2, 0, 2, 1, 0, 0, 0}]->SeriesData[ep,0,{
    zeta[2],
    6*zeta[2]-zeta[3],
    16/5*zeta[2]^2+31*zeta[2]-6*zeta[3],
    -31*zeta[3]-23*zeta[5]+146*zeta[2]+96/5*zeta[2]^2-20*zeta[2]*zeta[3],
    24*zeta[3]^2-146*zeta[3]-138*zeta[5]+652*zeta[2]+496/5*zeta[2]^2-20/3*zeta[2]^3-120*zeta[2]*zeta[3],
    144*zeta[3]^2-652*zeta[3]-713*zeta[5]-202*zeta[7]+2816*zeta[2]+2336/5*zeta[2]^2-40*zeta[2]^3-236/5*zeta[2]^2*zeta[3]-204*zeta[2]*zeta[5]-620*zeta[2]*zeta[3],
    744*zeta[3]^2-2816*zeta[3]-3358*zeta[5]-1212*zeta[7]+11896*zeta[2]+10432/5*zeta[2]^2-620/3*zeta[2]^3-17256/125*zeta[2]^4-136/5*zeta[5,3]+712*zeta[3]*zeta[5]+200*zeta[2]*zeta[3]^2-1416/5*zeta[2]^2*zeta[3]-1224*zeta[2]*zeta[5]-2920*zeta[2]*zeta[3]
},0,7,1],

INT["A3diminc2",6,444,10,0,{0, 0, 2, 2, 1, 2, 0, 2, 1, 0, 0, 0}]->SeriesData[ep,0,{
    3*zeta[3]-zeta[2],
    -5/2*zeta[2]+21/10*zeta[2]^2+25/2*zeta[3],
    353/4*zeta[3]+129/20*zeta[2]^2+15*zeta[5]-53/4*zeta[2]-6*zeta[2]*zeta[3],
    3965/8*zeta[3]+2241/40*zeta[2]^2+117/2*zeta[5]-425/8*zeta[2]-7*zeta[2]*zeta[3]-489/70*zeta[2]^3-114*zeta[3]^2,
    -501*zeta[3]^2+44081/16*zeta[3]+1725/4*zeta[5]-1335/4*zeta[7]-3533/16*zeta[2]+25317/80*zeta[2]^2-4693/140*zeta[2]^3-165*zeta[2]^2*zeta[3]-263/2*zeta[2]*zeta[3],
    -6837/2*zeta[3]^2+474869/32*zeta[3]+19401/8*zeta[5]-13689/8*zeta[7]-28673/32*zeta[2]+289017/160*zeta[2]^2-60629/280*zeta[2]^3-2406549/7000*zeta[2]^4+1116/5*zeta[5,3]-1500*zeta[3]*zeta[5]+198*zeta[2]*zeta[3]^2-1365/2*zeta[2]^2*zeta[3]+210*zeta[2]*zeta[5]-3011/4*zeta[2]*zeta[3]
},0,6,1],

INT["B3diminc2",7,1770,10,0,{0, 2, 0, 1, 0, 2, 1, 1, 0, 1, 2, 0}]->SeriesData[ep,0,{
    3*zeta[3]-zeta[2],
    21/10*zeta[2]^2-15/2*zeta[2]+33/2*zeta[3],
    355/4*zeta[3]+30*zeta[5]-171/4*zeta[2]+153/20*zeta[2]^2,
    -195/2*zeta[3]^2+3667/8*zeta[3]+173*zeta[5]-1719/8*zeta[2]+1347/40*zeta[2]^2+1643/210*zeta[2]^3+21*zeta[2]*zeta[3],
    -2143/4*zeta[3]^2+37231/16*zeta[3]+949*zeta[5]-379/8*zeta[7]-16083/16*zeta[2]+12939/80*zeta[2]^2+889/20*zeta[2]^3-1361/10*zeta[2]^2*zeta[3]+20*zeta[2]*zeta[5]+315/2*zeta[2]*zeta[3],
    -23075/8*zeta[3]^2+375211/32*zeta[3]+4940*zeta[5]-2945/16*zeta[7]-143775/32*zeta[2]+134439/160*zeta[2]^2+206167/840*zeta[2]^3-734627/3500*zeta[2]^4+796/5*zeta[5,3]-1861*zeta[3]*zeta[5]-2*zeta[2]*zeta[3]^2-13319/20*zeta[2]^2*zeta[3]+317*zeta[2]*zeta[5]+3591/4*zeta[2]*zeta[3]
},0,6,1],

INT["B3diminc2",7,1780,10,0,{0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1, 0}]->SeriesData[ep,0,{
    3*zeta[3]-zeta[2],
    21/10*zeta[2]^2-11/2*zeta[2]+23/2*zeta[3],
    215/4*zeta[3]+25*zeta[5]-99/4*zeta[2]+23/4*zeta[2]^2-6*zeta[2]*zeta[3],
    -98*zeta[3]^2+2099/8*zeta[3]+197/2*zeta[5]-823/8*zeta[2]+1007/40*zeta[2]^2+143/70*zeta[2]^3-5*zeta[2]*zeta[3],
    -30*zeta[2]*zeta[5]-723/5*zeta[2]^2*zeta[3]-391*zeta[3]^2+21119/16*zeta[3]+1861/4*zeta[5]-155/2*zeta[7]-6611/16*zeta[2]+2055/16*zeta[2]^2+1321/140*zeta[2]^3-25/2*zeta[2]*zeta[3],
    75*zeta[2]*zeta[5]-5357/10*zeta[2]^2*zeta[3]-3711/2*zeta[3]^2+215675/32*zeta[3]+18201/8*zeta[5]-1787/4*zeta[7]-52383/32*zeta[2]+111583/160*zeta[2]^2+11181/280*zeta[2]^3-1615293/7000*zeta[2]^4-1700*zeta[3]*zeta[5]+186*zeta[2]*zeta[3]^2+792/5*zeta[5,3]-453/4*zeta[2]*zeta[3]
},0,6,1],

INT["B3diminc4",7,1766,13,0,{0, 2, 2, 0, 0, 3, 2, 1, 0, 2, 1, 0}]->SeriesData[ep,0,{
    -19/30+2/5*zeta[3],
    -517/75+22/75*zeta[2]^2+107/25*zeta[3]+1/3*zeta[2],
    -150091/3000+113/30*zeta[2]+19327/750*zeta[3]-4/5*zeta[2]*zeta[3]+1177/375*zeta[2]^2+46/15*zeta[5],
    -1499557/5000+1221/50*zeta[2]+447183/2500*zeta[3]-214/25*zeta[2]*zeta[3]+25233/1250*zeta[2]^2+2461/75*zeta[5]-76/75*zeta[2]^3-94/5*zeta[3]^2,
    12/5*zeta[2]*zeta[5]-2188/75*zeta[2]^2*zeta[3]-5029/25*zeta[3]^2+21933397/18750*zeta[3]+148007/750*zeta[5]-1309/15*zeta[7]+65477/500*zeta[2]+1792171/12500*zeta[2]^2-4066/375*zeta[2]^3-20069921/12500-21827/375*zeta[2]*zeta[3],
    642/25*zeta[2]*zeta[5]-117058/375*zeta[2]^2*zeta[3]-902869/750*zeta[3]^2+681016007/93750*zeta[3]+10443709/7500*zeta[5]-140063/150*zeta[7]+792931/1250*zeta[2]+28954013/31250*zeta[2]^2-828997/13125*zeta[2]^3-452314/4375*zeta[2]^4-908/3*zeta[3]*zeta[5]+172/5*zeta[2]*zeta[3]^2+1928/25*zeta[5,3]-498722651/62500-1491049/3750*zeta[2]*zeta[3]
},0,6,1],

INT["A3diminc2",7,758,10,0,{0, 2, 2, 0, 2, 1, 1, 1, 0, 1, 0, 0}]->SeriesData[ep,0,{
    -15*zeta[3]-3*zeta[2]+2*zeta[2]*zeta[3]+20*zeta[5],
    -110*zeta[5]-11*zeta[2]*zeta[3]-11*zeta[2]+119/5*zeta[2]^3+19*zeta[3]+31*zeta[3]^2-9/2*zeta[2]^2,
    -5*zeta[5]+22*zeta[2]*zeta[3]-52*zeta[2]-1309/10*zeta[2]^3+4*zeta[3]-341/2*zeta[3]^2+27/5*zeta[2]^2+76/5*zeta[2]^2*zeta[3]+122*zeta[2]*zeta[5]+1279/2*zeta[7],
    -671*zeta[2]*zeta[5]-418/5*zeta[2]^2*zeta[3]+596*zeta[3]^2+164*zeta[3]-57*zeta[5]-14069/4*zeta[7]-216*zeta[2]-71/10*zeta[2]^2+1643/10*zeta[2]^3+1239807/3500*zeta[2]^4+914*zeta[3]*zeta[5]-26*zeta[2]*zeta[3]^2+984/5*zeta[5,3]+39*zeta[2]*zeta[3],
    1342*zeta[2]*zeta[5]+1871/5*zeta[2]^2*zeta[3]-1114/3*zeta[3]^3-1627/2*zeta[3]^2+676*zeta[3]+48*zeta[5]+8039/2*zeta[7]-892*zeta[2]-8/5*zeta[2]^2-2543/14*zeta[2]^3-13637877/7000*zeta[2]^4-5027*zeta[3]*zeta[5]+143*zeta[2]*zeta[3]^2-5412/5*zeta[5,3]+67309/6*zeta[9]+10086/35*zeta[2]^3*zeta[3]-358*zeta[2]^2*zeta[5]+5101/2*zeta[2]*zeta[7]+268*zeta[2]*zeta[3]
},0,5,1],

INT["B3",7,1722,7,0,{0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0}]->SeriesData[ep,0,{
    -12*zeta[2]*zeta[3]-10*zeta[5],
    -44/3*zeta[2]^3-18*zeta[3]^2-72*zeta[2]*zeta[3]-60*zeta[5],
    -360*zeta[5]-168/5*zeta[2]^2*zeta[3]-432*zeta[2]*zeta[3]-307/2*zeta[7]-108*zeta[3]^2-88*zeta[2]^3-8*zeta[2]*zeta[5],
    516*zeta[2]*zeta[3]^2+388*zeta[3]*zeta[5]-48*zeta[2]*zeta[5]-1008/5*zeta[2]^2*zeta[3]-2592*zeta[2]*zeta[3]-2160*zeta[5]-921*zeta[7]+2728/2625*zeta[2]^4+248/5*zeta[5,3]-528*zeta[2]^3-648*zeta[3]^2,
    -288*zeta[2]*zeta[5]-6048/5*zeta[2]^2*zeta[3]+684*zeta[3]^3-3888*zeta[3]^2-12960*zeta[5]-5526*zeta[7]-3168*zeta[2]^3+5456/875*zeta[2]^4+2328*zeta[3]*zeta[5]+3096*zeta[2]*zeta[3]^2+1488/5*zeta[5,3]+30629/18*zeta[9]+103996/105*zeta[2]^3*zeta[3]-6*zeta[2]^2*zeta[5]+6691/2*zeta[2]*zeta[7]-15552*zeta[2]*zeta[3]
},0,5,1],

INT["C3diminc4",8,2959,16,0,{2, 2, 3, 1, 0, 0, 0, 2, 1, 2, 0, 3}]->SeriesData[ep,0,{
    -1/3+2*zeta[2]-2*zeta[3],
    -16/9-4/3*zeta[2]^2+26/3*zeta[2]-11/3*zeta[3],
    -205/18*zeta[3]-8*zeta[5]+535/18*zeta[2]-8/45*zeta[2]^2-769/108+4/3*zeta[2]*zeta[3],
    98/3*zeta[3]^2-5429/108*zeta[3]-50/3*zeta[5]+2717/27*zeta[2]+301/135*zeta[2]^2-8/105*zeta[2]^3-8395/324-146/9*zeta[2]*zeta[3],
    652/15*zeta[2]^2*zeta[3]+635/9*zeta[3]^2-69425/324*zeta[3]-488/9*zeta[5]+127/2*zeta[7]+106139/324*zeta[2]-38/405*zeta[2]^2-344/45*zeta[2]^3-85987/972-1979/27*zeta[2]*zeta[3],
    -108*zeta[2]*zeta[5]+3274/45*zeta[2]^2*zeta[3]+12541/54*zeta[3]^2-452239/486*zeta[3]-12247/54*zeta[5]+2375/12*zeta[7]+504607/486*zeta[2]-73447/2430*zeta[2]^2-31142/945*zeta[2]^3+7276/105*zeta[2]^4+284*zeta[3]*zeta[5]-20*zeta[2]*zeta[3]^2-44*zeta[5,3]-39079/162*zeta[2]*zeta[3]-846229/2916
},0,6,1],

INT["B3",8,2750,8,0,{0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1}]->SeriesData[ep,0,{
    20*zeta[5],
    80/7*zeta[2]^3+40*zeta[5]+68*zeta[3]^2,
    160/7*zeta[2]^3+80*zeta[5]+136*zeta[3]^2+408/5*zeta[2]^2*zeta[3]+450*zeta[7],
    -2568*zeta[3]*zeta[5]+816/5*zeta[2]^2*zeta[3]+160*zeta[5]+900*zeta[7]+102228/125*zeta[2]^4-9072/5*zeta[5,3]+320/7*zeta[2]^3+272*zeta[3]^2,
    1632/5*zeta[2]^2*zeta[3]-5864/3*zeta[3]^3+544*zeta[3]^2+320*zeta[5]+1800*zeta[7]+640/7*zeta[2]^3+204456/125*zeta[2]^4-5136*zeta[3]*zeta[5]-18144/5*zeta[5,3]+88036/9*zeta[9]-10816/7*zeta[2]^3*zeta[3]+19512/5*zeta[2]^2*zeta[5]
},0,5,1],

INT["B3diminc2",8,1662,10,0,{0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0}]->SeriesData[ep,0,{
    1/2*zeta[2]+1/2*zeta[3]+1/10*zeta[2]^2,
    19/20*zeta[2]^2+61/4*zeta[3]-9/2*zeta[5]-7*zeta[2]*zeta[3]+19/4*zeta[2],
    121/8*zeta[2]^2+1309/8*zeta[3]-89/2*zeta[5]-45*zeta[2]*zeta[3]+247/8*zeta[2]-2207/210*zeta[2]^3-29*zeta[3]^2,
    17/2*zeta[2]*zeta[5]-693/10*zeta[2]^2*zeta[3]-220*zeta[3]^2+20881/16*zeta[3]-841/4*zeta[5]-4855/16*zeta[7]+2707/16*zeta[2]+11381/80*zeta[2]^2-33337/420*zeta[2]^3-569/2*zeta[2]*zeta[3],
    57*zeta[2]*zeta[5]-965/2*zeta[2]^2*zeta[3]-3425/2*zeta[3]^2+287701/32*zeta[3]-5431/8*zeta[5]-9399/4*zeta[7]+26911/32*zeta[2]+34117/32*zeta[2]^2-81679/168*zeta[2]^3-724829/3000*zeta[2]^4-211*zeta[3]*zeta[5]+230*zeta[2]*zeta[3]^2+844/5*zeta[5,3]-6659/4*zeta[2]*zeta[3]
},0,5,1],

INT["A3diminc2",9,1790,10,0,{0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 0}]->SeriesData[ep,0,{
    -1/5*zeta[2]^2-6*zeta[3]+10*zeta[5],
    17*zeta[2]*zeta[3]+59*zeta[5]+128/21*zeta[2]^3-11/2*zeta[2]^2-69*zeta[3]-1/2*zeta[3]^2,
    4063/70*zeta[2]^3+205/4*zeta[3]^2+237/2*zeta[2]*zeta[3]+487/2*zeta[5]-1091/20*zeta[2]^2+43/10*zeta[2]^2*zeta[3]-20*zeta[2]*zeta[5]+591/4*zeta[7]-1065/2*zeta[3],
    55*zeta[2]*zeta[5]+2787/20*zeta[2]^2*zeta[3]+4053/8*zeta[3]^2-13821/4*zeta[3]+3475/4*zeta[5]+10441/8*zeta[7]-15967/40*zeta[2]^2+26009/84*zeta[2]^3+332747/21000*zeta[2]^4-245*zeta[3]*zeta[5]+69/2*zeta[2]*zeta[3]^2+334/5*zeta[5,3]+2645/4*zeta[2]*zeta[3]
},0,4,1],

INT["B3diminc2",9,1790,10,0,{0, 1, 1, 2, 1, 1, 1, 1, 0, 1, 1, 0}]->SeriesData[ep,0,{
    zeta[2]*zeta[3],
    15/2*zeta[5]-3/5*zeta[2]^2+601/210*zeta[2]^3+7*zeta[3]^2-18*zeta[3]+4*zeta[2]*zeta[3],
    -199/10*zeta[2]^2+948/35*zeta[2]^3+283/4*zeta[5]+109/10*zeta[2]^2*zeta[3]+15*zeta[2]*zeta[3]+149/4*zeta[3]^2+206*zeta[7]-309*zeta[3],
    259*zeta[2]*zeta[5]+311/20*zeta[2]^2*zeta[3]+2681/8*zeta[3]^2-6813/2*zeta[3]+1923/8*zeta[5]+21747/16*zeta[7]-5567/20*zeta[2]^2+2187/10*zeta[2]^3+754781/2625*zeta[2]^4-117*zeta[3]*zeta[5]-203/2*zeta[2]*zeta[3]^2-1659/5*zeta[5,3]+5*zeta[2]*zeta[3]
},0,4,1],

INT["C3diminc2",9,1015,10,0,{1, 1, 1, 0, 1, 2, 1, 1, 1, 1, 0, 0}]->SeriesData[ep,0,{
    1/5*zeta[2]^2-5*zeta[5]+6*zeta[3],
    -158/35*zeta[2]^3+10*zeta[3]^2-14*zeta[2]*zeta[3]-103/2*zeta[5]+59/10*zeta[2]^2+81*zeta[3],
    -308/5*zeta[2]^3+69/5*zeta[2]^2*zeta[3]-115*zeta[2]*zeta[3]+20*zeta[2]*zeta[5]-1311/4*zeta[5]+1509/2*zeta[3]-1025/8*zeta[7]+1367/20*zeta[2]^2-5*zeta[3]^2,
    70*zeta[2]*zeta[5]-613/10*zeta[2]^2*zeta[3]-923/2*zeta[3]^2+23961/4*zeta[3]-13779/8*zeta[5]-28957/16*zeta[7]+24083/40*zeta[2]^2-9719/21*zeta[2]^3-137387/2625*zeta[2]^4+449*zeta[3]*zeta[5]-22*zeta[2]*zeta[3]^2+258/5*zeta[5,3]-1483/2*zeta[2]*zeta[3]
},0,4,1]};


==> anc/MIintegration/FItools.mpl <==
# Erik Panzer, 1 October 2015

# Abort on any errors!
# One-loop master function
Master2 := proc(n1, n2, dim)
	GAMMA(dim/2-n1)*GAMMA(dim/2-n2)*GAMMA(n1+n2-dim/2)
	/GAMMA(n1)/GAMMA(n2)/GAMMA(dim-n1-n2)
	*GAMMA(dim/2-1):
end proc:

contract := proc(Gr::FI, e)
local E, Mom, dim, ind, v, w, Ex, i:
	E, Mom, ind, dim := op(Gr):
	ind := subsop(e=NULL, ind):
	v, w := op(E[e]):
	E := subsop(e=NULL, E):
	E := eval(E, w=v):
	Ex := {op(map2(op,1,Mom))}:
	# Made a two-point function?
	if {v,w} subset Ex then
		if nops(Mom)>3 then
			error "There should be at most three edges here, but got %1", nops(Mom):
		elif nops(Mom)=2 then
			Mom := []: # Became vacuum!
		else
			seq(`if`(Mom[i][1] in {v,w}, NULL, Mom[i]), i=1..3):
			i := %:
			Mom := [[v,i[2]], i]:
		end if:
	else
		for i from 1 to nops(Mom) do
			if Mom[i][1]=w then
				Mom[i][1]:=v:
			end if:
		end do:
	end if:
	return FI(E, Mom, ind, dim):
end proc:

# Feynman integral
# FI(Edges, Externals, indices, dimension)
`type/FI` := proc(expr)
local E, Mom, ind, dim:
	if op(0,expr)<>`FI` then
		return false:
	end if:
	if not type([op(expr)], ['list'(['integer','integer']), 'list'(['integer','anything']), 'list'('anything'), 'anything']) then
		return false:
	end if:
	E, Mom, ind, dim := op(expr):
	# Number of indices and edges must coincide:
	if nops(E)<>nops(ind) then
		return false:
	end if:
	# External momenta may only enter at vertices which are present in the graph
	return {op(map2(op,1,Mom))} subset {op(map(op,E))}:
end proc:

`simplify/FI` := proc(expr)
local Integrals, f:
	Integrals := select(type, selectfun(expr, `FI`), 'FI'):
	eval(expr, [seq(f=simplifyFI(op(f)), f in Integrals)]):
end proc:

# TODO: bridges, articulation points, one-scale subgraphs
# Recognizes: products (disconnected graphs), terminal edges (leafs), bivalent vertices, parallel edges, contracts zero indices
# Assumes massless internal lines
simplifyFI := proc(E, Mom, ind, dim)
local V, H, v, w, e, i, j, k, Ex, pi0:
	if not type(`FI`(_passed), 'FI') then
		error "Argument is not a Feynman integral":
	end if:
	# Empty graph
	if (nops(E)=0) then
		return 1:
	end if:
	# Tadpole?
	if nops(Mom)<=1 then
		return 0:
	end if:
	# Vertices
	V := {op(map(op,E))}: # A set
	Ex := map2(op,1,Mom): # A list
	# Connected components
	pi0 := {seq({v}, v in V)}:
	for e in E do
		i := select(H->e[1] in H, pi0)[1]:
		j := select(H->e[2] in H, pi0)[1]:
		pi0 := (pi0 minus {i,j}) union {i union j}:
	end do:
	if nops(pi0)>1 then
		Ex := 1:
		for H in pi0 do
			k := select(e->{op(E[e])} subset H, {$1..nops(E)}):
			Ex := Ex*simplifyFI([seq(E[e], e in k)], select(v->v[1] in H, Mom), [seq(ind[e], e in k)], dim):
		end do:
		return Ex:
	end if:
	# Zero indices?
	for e from 1 to nops(E) do
		if ind[e]=0 then
			return simplifyFI(op(contract(FI(E,Mom,ind,dim), e))):
		end if:
	end do:
	# Series (bivalent vertex)?
	for v in V do
		# Edges incident to v
		H := select(e->v in E[e], [$1..nops(E)]):
		if (nops(H)=1) and (v in Ex) then
			# Terminal edge (leaf)
			j := select(w->w[1]=v, Mom)[1][2]:
			return simplifyFI(op(contract(FI(E, Mom, ind, dim), H[1])))/j^ind[H[1]]:
		elif (nops(H)=2) and (not(v in Ex)) then
			# Series
			w := {op(E[H[1]])} minus {v}:
			if nops(w)<>1 then
				error "Got to many vertices: %1", w:
			end if:
			w := w[1]:
			return simplifyFI(eval(subsop(H[1]=NULL,E), v=w), Mom, subsop(H[1]=NULL,H[2]=ind[H[2]]+ind[H[1]], ind), dim):
		end if:
	end do:
	# Parallel?
	for v in V do for w in V do
		if v>=w then next: fi:
		H:=select(e->{op(E[e])}={v,w}, [$1..nops(E)]):
		if nops(H)>1 then
			return simplifyFI(subsop(H[1]=NULL,E), Mom, subsop(H[1]=NULL, H[2]=ind[H[1]]+ind[H[2]]-dim/2, ind), dim)*Master2(ind[H[1]], ind[H[2]], dim):
		end if:
	end do: end do:
	# Relabel vertices consecutively
	if V<>{$1..nops(V)} then
		H:=[seq(v=nops(select(w->w<=v, V)), v in V)]:
		return FI(subs(H,E), [seq([subs(H, j[1]), j[2]], j in Mom)], ind, dim):
	end if:
	return FI(E, Mom, ind, dim):
end proc:

# Epsilon expansion of a Feynman integral
`series/FI` := proc(E, Mom, ind, dim, at)
local G, sdd, loops, c, k, result, leadingOrder:
global Graphs, Periods:
	G := 'FI'(E, Mom, ind, dim):
	if not (type(G, 'FI') and (at in {epsilon, epsilon=0})) then
		return 'series'(G, at):
	end if:
	# Coefficients that were computed:
	c := subs(seq(zeta[k]=Zeta(k), k=2..20), Periods[G]):
	# Expand GAMMA-factors
	loops := nops(E)-nops({op(map(op,E))})+1: # Assumes connectedness: h_1 = E - V + 1
	sdd := `+`(op(ind)) - dim/2*loops:
	result := GAMMA(sdd)/mul(GAMMA(k), k in ind)*GAMMA(dim/2-1)^loops:
	# Count epsilon poles in prefactors
	leadingOrder := nops(select(type, eval(ind, epsilon=0), 'nonposint')):
	if type(eval(sdd, epsilon=0), 'nonposint') then
		leadingOrder := leadingOrder - 1:
	end if:
	# Expand prefactor
	for k from nops(c)+1 do
		G := simplify(series(result, epsilon=0, k)):
		if order(G) >= (leadingOrder + nops(c)) then
			break:
		elif (k>20) then
			error "cannot expand to required order":
		end if:
	end do:
	# Multiply with expansion of the integral
	return simplify(series(G*gfun[listtoseries](c, epsilon), epsilon=0, infinity)):
end proc:

# "Props" is a list of linear combinations of loopMomenta (other variables are assumed to be external momenta)
# The list inds gives the exponents to which these propagators are raised
# Returns a triple: edges, list of [vertex,external momentum squared]-pairs, indices of the edges
graphFromPropagators := proc(Props::list, inds::list, loopMomenta::set)
local ends, N, e, E, V, Ex, S, Eleft, Mom, recursiveSearch:
	ASSERT(nops(Props)=nops(inds)):
	N := nops(Props):
	Ex := indets(Props) minus loopMomenta:
	Eleft := {seq(`if`(inds[e]=0, NULL, e), e=1..N)}: # Edges left with free incidences
	E := [{}$N]: # The vertices attached to each edge
	ends := [seq(`if`(e in Eleft, [Props[e], -Props[e]], []), e=1..N)]:
	V := 0:
	Mom := []: # External momentum flowing into each vertex
	recursiveSearch := proc(Comp::set, Eleft::set, ends::list, loopReps::set)
	local Stars, k, S, e, newLoops, freeDir, flow, Incoming, mom, newEnds:
		if Eleft={} then
			return true:
		end if:
		ASSERT(numelems(Mom)=V, cat("", V, " vertices but ", nops(Mom), " momenta")):
		# Compute stars
		Stars := []:
		for k from 2 to nops(Eleft) do
			for S in combinat[choose](Eleft, k) do
				# Only consider inclusion minimal sets
				if `or`(seq(e[1] subset S, e in Stars)) then next: fi:
				# Stay connected (ensures that directions do not need to get flipped when one joins separate components)! one edge must already belong to the component
				if (Comp<>{}) and (S intersect Comp = {}) then next: fi:
				# Do not allow finishing of component (only as last possibility)
				if (Comp<>{}) and ((Comp intersect Eleft) = S) and (Eleft<>S) then next: fi:
				# Which loops would be added?
				if (Comp<>{}) then
					newLoops := [seq(ends[e][1], e in (S intersect Comp))]:
					newLoops := eval(newLoops[2..], [seq(e=0, e in Ex)]):
					if LinearAlgebra[Rank]([seq([seq(coeff(e, mom, 1), e in [op(newLoops), op(loopReps)])], mom in loopMomenta)]) < nops(newLoops) + nops(loopReps) then
						next:
					end if:
					newLoops := {op(newLoops)}:
				else
					newLoops := {}:
				end if:
				# Momentum flow by already directed edges
				flow := add(ends[e][1], e in (S intersect Comp)):
				freeDir := S minus Comp:
				# Choose signs in freeDir (for edges not encountered so far; i.e. not incident yet to V)
				for Incoming in combinat[powerset](freeDir) do
					mom := -simplify(flow+add(ends[e][1], e in Incoming)+add(ends[e][2], e in freeDir minus Incoming)):
					# Momentum conservation?
					if not (indets(mom) subset Ex) then next: fi:
					# Start components with external vertices to exclude vacuum bubbles
					if (Comp={}) and (mom=0) then next: fi:
					# For form factors: 
					# 	1. Enforce that p1+p2 occurs as external momentum
					if (Comp={}) and (not mom in {p1+p2,-p1-p2}) then next: fi:
					#		2. Avoid more than one occurrence of the external momenta p1 and p2
					if (mom in {p1,-p1,p2,-p2}) and ({mom,-mom} intersect {op(Mom)} <> {}) then next: fi:
					# At most one vertex per external momentum (p1+p2 and -p1-p2 are considered different)
					if (mom<>0) and (mom in Mom) then next: fi:
					# Do not allow arbitrary momenta!
					if (not (mom in {p1,-p1,p2,-p2,p1+p2,-p1-p2,0})) then next: fi:
					# Try to generate internal vertices whenever possible (minimize number of externals)
						Stars:=[op(Stars), [S,Incoming,mom,newLoops]]:
				end do:
			end do:
		end do:
		V := V+1:
		Mom := [op(Mom), 0]:
		for k in Stars do
			S, Incoming, mom, newLoops := op(k):
			Mom[V] := mom:
			# Close component?
			if (S = (Comp intersect Eleft)) then
				ASSERT(indets(mom) subset Ex, "momentum conservation in component violated"):
				userinfo(3, graphFromPropagators, `closing component by joining edges`, S):
				for e in S do 
					E[e]:=E[e] union {V}: 
				end do:
				if recursiveSearch({}, Eleft minus S, subsop(seq(e=[], e in S), ends), loopReps union newLoops) then
					return true:
				end if:
			else
				freeDir := S minus Comp:
				userinfo(3, graphFromPropagators, `new vertex with`, Incoming union select(e->ends[e][1]=Props[e], S intersect Comp), `incoming and`, (freeDir minus Incoming) union select(e->ends[e][1]=-Props[e], S intersect Comp), `outgoing; momentum`, mom):
				newEnds := ends:
				for e in S do 
					E[e]:=E[e] union {V}: 
					if e in Incoming then
						newEnds[e]:=[ends[e][2]]:
					elif e in freeDir then
						newEnds[e]:=[ends[e][1]]:
					else
						newEnds[e]:=[]:
					end if:
				end do:
				if recursiveSearch(Comp union S, Eleft minus (S intersect Comp), newEnds, loopReps union newLoops) then
					return true:
				end if:
			end if:
			for e in S do 
				E[e]:=E[e] minus {V}: 
			end do:
		end do:
		V := V-1:
		Mom := subsop(-1=NULL, Mom):
		return false:
	end proc:
	if not recursiveSearch({}, Eleft, ends, {}) then
		error "Impossible":
	end if:
	Mom := [seq(`if`(Mom[e]=0, NULL, [e, Mom[e]^2]), e=1..V)]:
	Eleft := map(e->`if`(e={}, NULL, [op(e)]), E):
	# Check loop order (assume connectedness)
	if nops(loopMomenta) <> nops(Eleft)-V+1 then
		print(nops(Eleft), V):
		error "Wrong loop number %1 instead of %2!", nops(Eleft)-V+1, nops(loopMomenta):
	end if:
	Eleft, Mom, [seq(`if`(E[e]={}, NULL, inds[e]), e=1..N)]:
end proc:

# Import master integrals from Reduze files
mastersFromReduze := proc(familiesFile::string,kinematicsFile::string,mastersFile::string)
local f, Masters, line, d, k, ind, Families, Family, inProps, g, Kinematics, ScalarProducts, z, i, Q, Sol, lab:
global dim:
	printf("\nParsing integral families\n===============================\n"):
	# Read topologies and kinematics
	if not FileTools[Exists](familiesFile) then
		error "\"%1\" not found", familiesFile:
	end if:
	f := fopen(familiesFile, READ, TEXT):
	Families := table():
	Family := "":
	inProps := false: # Reading propagators?
	while true do
		line := readline(f):
		# End of input?
		if line=0 then break: fi:
		if StringTools[Trim](line)="" then next: fi:
		# New family?
		if searchtext("name:", line)>0 then
			line := substring(line, searchtext(":", line)+1..length(line)):
			Family:=sscanf(line, "%s"):
			if not type(Family, ['string']) then
				error "Could not read family name from line \"%1\"", line:
			elif Family="" then
				error "Empty string as family name in line %1", line:
			end if:
			Family := Family[1]:
			printf("Reading integral family \"%s\"\n", Family):
			# First entry: propagator list, second entry: loop momenta
			Families[Family]:=[[], {}]:
			inProps := false:
		elif searchtext("loop_momenta:", line)>0 then
			k := searchtext(":", line):
			line := substring(line, k+1..length(line)):
			line := {op(parse(line))}:
			printf(" - loop momenta: %a\n", line):
			Families[Family][2] := {op(line)}:
			inProps := false:
		elif searchtext("propagators:", line)>0 then
			inProps := true:
		elif inProps and (searchtext("- [", line)>0) then
			line := substring(line, searchtext("[", line)..length(line)):
			line := parse(line):
			if not type(line, ['string', 'anything']) then
				error "Propagator %1 not understood", line:
			end if:
			line := parse(line[1]):
			printf(" - propagator: %a\n", line):
			Families[Family][1] := [op(Families[Family][1]), line]:
		elif inProps then
			# Some other (not parsed) information, so propagators have ended
			inProps := false:
		end if:
	end do:
	fclose(f):
	# Read kinematics
	printf("\nParsing kinematics\n===============================\n"):
	if not FileTools[Exists](kinematicsFile) then
		error "\"%1\" not found", kinematicsFile:
	end if:
	f := fopen(kinematicsFile, READ, TEXT):
	Kinematics := []:
	ScalarProducts := []:
	inProps := false:
	while true do
		line := readline(f):
		# End of input?
		if line=0 then break: fi:
		if StringTools[Trim](line)="" then next: fi:
		# Scalar products?
		if searchtext("scalarproduct_rules:", line)>0 then
			inProps := true:
		elif searchtext("symbol_to_replace_by_one:", line)>0 then
			k := searchtext(":", line):
			line := parse(substring(line, k+1..length(line))) = 1:
			printf(" - symbol to replace by one: %a\n", line):
			Kinematics := [op(Kinematics), line]:
			inProps := false:
		elif searchtext("momentum_conservation:", line)>0 then
			k := searchtext(":", line):
			line := parse(substring(line, k+1..length(line))):
			line := line[1] = parse(line[2]):
			printf(" - momentum conservation: %a\n", line):
			Kinematics := [op(Kinematics), line]:
			inProps := false:
		elif inProps and (searchtext("- [", line)>0) then
			line := substring(line, searchtext("[", line)..length(line)):
			line := parse(line):
			if not type(line, [['anything', 'anything'], 'anything']) then
				error "scalar product %1 not understood", line:
			end if:
			line := line[1][1]*line[1][2]=line[2]:
			printf(" - scalar product: %a\n", line):
			ScalarProducts := [op(ScalarProducts), line]:
		elif inProps then
			# Some other (not parsed) information, so scalar products have ended
			inProps := false:
		end if:
	end do:
	fclose(f):
	# Substitute one-symbol and momentum conservation into scalar products
	ScalarProducts := eval(ScalarProducts, Kinematics):
	# Read master integrals
	printf("\nParsing master integrals\n===============================\n"):
	if not FileTools[Exists](mastersFile) then
		error "\"%1\" not found", mastersFile:
	end if:
	Masters := []:
	f := fopen(mastersFile, READ, TEXT):
	while true do
		line := readline(f):
		# End of input?
		if line=0 then break: fi:
		if StringTools[Trim](line)="" then next: fi:
		# Family
		printf("parsing master \"%s\"\n", line):
		Family := sscanf(line, "%s"):
		if not type(Family, ['string']) then 
			error "could not parse family name":
		fi:
		Family := Family[1]:
		lab := Family:
		# Dimension shift?
		d := dim:
		k := searchtext("diminc", Family):
		if k>0 then
			d := d + parse(substring(Family, k+length("diminc")..length(Family))):
			Family := substring(Family, 1..k-1):
		end if:
		if not Family in {indices(Families, `nolist`)} then
			error "Family %1 unknown", Family:
		end if:
		printf(" - family: \"%s\"\n - dimension: %a\n", Family, d):
		Family := Families[Family]:
		# Indices
		ind := sscanf(line, cat("%*s %d %d %d %d", " %d"$nops(Family[1]))):
		lab := lab, op(1..4, ind):
		ind := ind[5..]:
		if nops(ind)<>nops(Family[1]) then
			error "Wrong number of line indices; %1 does not match propagators %2", ind, Family[1]:
		end if:
		lab := lab, ind:
		printf(" - indices: %a\n", ind):
		# Construct graph
		g := [graphFromPropagators(Family[1], ind, Family[2])]:
		printf(" - edges: %a\n - external momenta: %a\n", g[1], g[2]):
		# Substitute external momenta
		g[2] := eval(g[2], Kinematics):
		for k from 1 to nops(g[2]) do
			# Quadratic form in the loop momenta must vanish:
			Q := g[2][k][2] - add(lhs(ScalarProducts[i])*z[i], i=1..nops(ScalarProducts)):
			Sol:=solve(
				[coeffs(expand(Q), indets(map(lhs, ScalarProducts)))],
				[seq(z[i], i=1..nops(ScalarProducts))]
			):
			if not type(Sol, ['list'('anything'='anything')]) then
				error "No solution for %1 (to fix external momenta %2)", Q, g[2][k][2]:
			end if:
			g[2][k][2] := simplify(eval(add(rhs(ScalarProducts[i])*z[i], i=1..nops(ScalarProducts)), Sol[1])):
		end do:
		printf(" - substituted momenta: %a\n", g[2]):
		# Reduze integrals have Minkowskian propagators -> a factor of -1 for each edge!
		Masters := [op(Masters), lab = (-1)^(`+`(op(ind)))*FI(op(g), d)]:
	end do:
	fclose(f):
	return Masters:
end proc:

# Computes the transcendental weight of periods that occur in the argument
periodWeights := proc(expr)
local z, sumset, S, SS:
	sumset := proc(A::set, B::set)
	local a,b:
		{seq(seq(a+b, b in B), a in A)}:
	end proc:
	if expr=0 then
		return {}:
	elif op(0,expr)=`+` then
		return `union`(seq(periodWeights(z), z in expr)):
	elif op(0,expr) in {`zeta`, `Zeta`} then
		return {add(abs(z), z in expr)}:
	elif op(0,expr) in {`log`, `ln`} then
		return {1}:
	elif expr=Pi then
		return {1}:
	elif op(0,expr)=`*` then
		S := periodWeights(op(1,expr)):
		for z from 2 to nops(expr) do
			S := sumset(S, periodWeights(op(z,expr))):
		end do:
		return S:
	elif (op(0,expr)=`^`) and type(op(2,expr), 'integer') then
		S := periodWeights(op(1,expr)):
		SS := S:
		for z from 2 to abs(op(2,expr)) do
			SS := sumset(SS, S):
		end do:
		return map(z->z*signum(op(2,expr)), SS):
	else
		return {0}:
	end if:
end proc:


==> anc/MIintegration/README <==
-------------------------------------------------------------------------------
On the Computation of Form Factors in Massless QCD with Finite Master Integrals
A. von Manteuffel, E. Panzer, R. M. Schabinger
-------------------------------------------------------------------------------

The list of our finite one-loop master integral, four finite two-loop master
integrals, and twenty-two finite three-loop master integrals is given in
Reduze 2 format in the file "masters" and it refers to the definitions given in
"integralfamilies.yaml" and "kinematics.yaml" in the "anc" folder. The Maple
scripts used to evaluate our finite master integrals (tested under Maple
version 16) are used at the command line as follows.

Assuming that the maple executable has been made available system-wide, the
command

		maple -q expand.mpl

will parse the files "masters", "integralfamilies.yaml", and "kinematics.yaml"
and create edge-list representations for the master integrals (i.e. construct
explicit graphs for the Feynman integrals). The result of this preprocessing
step (which is done only once) is stored in Maple format in the file
"graphs.mpl". A few elementary simplifications (i.e. series-parallel
reductions) have been implemented, such that seven of the master integrals are
readily expressed as ratios of products of Gamma functions and two more are
recognized by the code to be equal up to ratios of products of Gamma functions.
The epsilon expansions of the seven trivial master integrals are immediately
written to "MIexpansions.m". Altogether, the epsilon expansions of eighteen
graphs are initially unknown and must be calculated.

The computation of the coefficients of these remaining graphs is automated
using the package HyperInt. Note that it is the user's responsibility to copy
the files "HyperInt.mpl" and "periodLookups.m" from the original HyperInt
package into the "integration" folder. Of course, one can equally well modify
the line

	read "HyperInt.mpl":

in the files "collectbatches.mpl" and "integrate.mpl" to provide the scripts
with a path to the package and then, if necessary, modify the line

		_hyper_autoload_periods := ["periodLookups.m"]:
                
of "HyperInt.mpl" to provide the core program with a path to "periodLookups.m".

The calculation runs in two phases:

 1) polynomial reduction and leading-order integration:
	The command

		maple -c"g:=18" -c"term:=0" integrate.mpl > 18.0.out

	will first compute a polynomial reduction for graph number 18 and then
	save it to "cg.18.m". Next, it determines a linearly reducible
	integration order by analyzing the polynomial reduction. The automated
	construction of a particular valid integration order is an additional
	feature provided in integrate.mpl, which is also available as
	suggestIntegrationOrder() in the public development branch of HyperInt.
	Subsequently, the leading term of the epsilon expansion is computed and
	written to "int18.term0.mpl".

 2) higher-order integration:
	The command

		maple -c"g:=18" -c"term:=1" integrate.mpl > 18.1.out

	computes the term of first order in the Taylor series expansion in
	epsilon about zero. Once the polynomial reduction has been computed in
	step 1) above, all remaining terms in the expansion which one wishes to
	calculate can be computed in parallel.

Whenever the computation of a coefficient is finished, a call to
"maple -q expand.mpl" will take all available coefficients into account and
update the file "MIexpansions.m". The output produced while running
"expand.mpl" clearly shows which graphs have already been computed and to which
order in epsilon. The "expand.mpl" program also outputs the highest weight of
the transcendental constants that appear in the terms which are currently
available on disk. Once the reduced integrands for the quark and gluon form
factors are known as linear combinations of our preferred finite master
integrals, one can infer from this output to what order in the epsilon
expansion particular graphs must be computed if one wishes to Laurent expand
the physical form factors to some fixed order in epsilon.

The files "int?.term?.m" hold intermediate results of a running computation and
may be deleted after the integration is finished (the final result is stored in
"int?.term?.mpl").

Our results for the Taylor expansion coefficients of all master integrals up to
and including contributions of weight eight (and a few contributions of weight
nine) are provided in the folder "results", which also contains the file
"graphs.mpl" from our official run. The content of the "results" folder is such
that a run of "expand.mpl" acting on it will reproduce "MIexpansions.m". If you
redo the computation, it might happen that your first run of "expand.mpl"
generates a slightly different "graphs.mpl", because the graphs and their edges
might be ordered differently by Maple.

The integration of the highest weight terms of the most complicated graphs will
take very long if run on a single core (of the order of months). However, the
computation can be parallelized in a straightforward manner. While integrating
out a particular Feynman parameter, the integrand is typically a linear
combination of many terms. The HyperInt algorithm is such that we can partition
these terms into some number of batches, integrate those individually, and then
finally add all results together before moving on to the next integration. For
example, suppose we begin the integration using the command

	maple -c"g:=18" -c"term:=2" integrate.mpl > 18.2.out

and then decide that we want to speed up the computation.

At any stage of the integration, the program may be aborted (simply hit
<ctrl + c>; all intermediate integrands are saved in "int18.term2.m") and the
current variable of integration can be deduced from the output of the log file,
18.2.out. Suppose we abort during the third integration (variable x[7]), with
1682 terms to integrate (in your run the number might be different, because a
different integration order might have been chosen). At this point, we can call

	maple -c"g:=18" -c"term:=2" -c"batchsize:=100" -c"batch:=1" \
	integrate.mpl > 18.2.1.out

which separates the current integrand into batches of 100 terms each and then
integrates the first of those. All remaining batches (2 to 17) can be run in
parallel, for example with

	for b in {2..17}; do maple -c"g:=18" -c"term:=2" -c"batchsize:=100" \
	-c"batch:=$b" integrate.mpl > 18.2.batch$b.out & done

Once all batch jobs have been successfully completed, calling

	maple -c"g:=18" -c"term:=2" collectbatches.mpl

sums up the results (afterwards, the files int?.term?.var?.batch?.m and
18.2.batch?.out can be deleted). It also outputs the number of terms in the
final result of the integration, in our case 10935.

We can now continue, using

	maple -c"g:=18" -c"term:=2" -c"batchsize:=1000" -c"batch:=1" \
	integrate.mpl > 18.2.batch1.out

to start the next integration. In this case, eleven batches of 1000 terms each
are generated. Note that the last integration should not be parallelized
(otherwise "integrate.mpl" does not generate the int?.term?.mpl file containing
the final result).

Please note that the number of terms and the run time depend very strongly on
the order in epsilon at which one is working, the number of variables (the
number of edges of the graph), the number of variables already integrated out,
and the complexity (polynomial reduction) of the graph. Therefore, the size of
the batches should be adjusted accordingly. Also beware that Maple tends to
require a lot of random access memory; ten gigabytes is not uncommon and we
have had instances where hundreds of gigabytes were required.

We only used the parallelization scripts for integrations which would otherwise
take longer than a day, and tailored the batch size such that a single batch
would finish in about one day.


==> anc/MIintegration/collectbatches.mpl <==
# Erik Panzer, 1 October 2015

# Abort on any errors!
interface(errorbreak=2):

read "HyperInt.mpl":
_hyper_verbosity                    := 2:
_hyper_verbose_frequency            := 10:
_hyper_check_divergences            := false:
_hyper_algebraic_roots              := false:
_hyper_ignore_nonlinear_polynomials := true:

read "graphs.mpl":
if not assigned(g) then
	error "You must specify the graph g":
elif not (g in {$1..nops(Graphs)}) then
	error "Unknown graph %1", g:
elif not type(term, 'nonnegint') then
	error "term \"%1\" (in the epsilon-expansion) invalid", term:
end if:

fileName := cat("int", g, ".term", term, ".m"):
if not FileTools[Exists](fileName) then
	error "file %1 not found",fileName:
end if:
read fileName:
if not type(X, 'table') then
	error "Table X not defined; cannot resume":
end if:
var := 1+max(indices(X,'nolist')):
if not assigned(batchList) then
	error "no batchList":
end if:

ToDo := {$1..nops(batchList)}:
X[var] := table(sparsereduced):

for batch from 1 do
	batchName := cat(fileName[..-2], "var", var, ".batch", batch, ".m"):
	if not FileTools[Exists](batchName) then
		break:
	end if:
	read batchName:
	S := {$first..last}:
	if S intersect ToDo = {} then
		printf("All terms (%a) of batch %a already added\n", first..last, batch):
	elif S subset ToDo then
		for key in entries(Y, 'pairs') do
			X[var][lhs(key)] := X[var][lhs(key)] + rhs(key):
		end do:
		ToDo := ToDo minus S:
		printf("Batch %a: terms %a..%a added (%a summands; total: %a)\n", batch, first, last, numelems(Y), numelems(X[var])):
	else
		error "Some of the terms %a are new, others already added", first..last:
	end if:
end do:
if numelems(ToDo)<>0 then
	error "%1 terms missing!", numelems(ToDo):
end if:
save L, vars, X, fileName:


==> anc/MIintegration/expand.mpl <==
# Erik Panzer, 1 October 2015

# Abort on any errors!
# This script computes the epsilon-expansion of the integrals in "graphs.mpl"
# If "graphs.mpl" is not present, the integrals are read from "masters" in Reduze 2 format (using integralfamilies.yaml and kinematics.yaml)
# This script only collects the results from the integrations
# The actual integrations have to be done separately
interface(errorbreak=2):
kernelopts(assertlevel=1):
read "FItools.mpl":

dim := 4-2*epsilon:
printf("Dimension of space-time is %a\n", dim):

# Import master integrals from Reduze files
if FileTools[Exists]("graphs.mpl") then
	read "graphs.mpl":
else
	Masters := mastersFromReduze("../integralfamilies.yaml","../kinematics.yaml","masters"):
	# Simplify (replace parallel edges)
	Masters := map(simplify, Masters):
	# Collect all integrals that need expansion (integration)
	Graphs:={}:
	for G in map(op, map(selectfun, Masters, 'FI')) do
		# Look if the same graph is in the list already
		# Note: Isomorphism testing is not implemented!
		found := false:
		for g in Graphs do
			if (op(2,g)<>op(2,G)) or (op(4,g)<>op(4,G)) then
				next:
			elif ({op(op(1,g))}<>{op(op(1,G))}) or (sort(op(3,g))<>sort(op(3,G))) then
				next:
			elif `and`(seq(op(3,g)[k]=op(3,G)[ListTools[Search](op(1,g)[k], op(1,G))], k=1..nops(op(1,g)))) then
				found := true:
				break:
			end if:
		end do:
		if found then
			Masters := eval(Masters, G=g):
		else
			Graphs := Graphs union {G}:
		end if:
	end do:
	Graphs:=[op(Graphs)]:
	save Graphs, Masters, "graphs.mpl":
end if:

# Load computed periods
printf("\nReading results from integration\n%s\n", cat("="$40)):
Periods := table():
for k from 1 to nops(Graphs) do
	c := []:
	for maxterm from -1 do
		fileName := cat("int", k, ".term", maxterm+1, ".mpl"):
		if not FileTools[Exists](fileName) then
			break:
		end if:
		g := 'g': term := 'term': period := 'period':
		read fileName:
		if not (assigned(period) and assigned(g) and assigned(term)) then
			error "file \"%1\" seems corrupted", fileName:
		elif (term<>maxterm+1) or (g<>Graphs[k]) then
			error "file \"%1\" does not contain the correct graph or term", fileName:
		end if:
		c := [op(c), period]:
	end do:
	Periods[Graphs[k]] := c:
	if maxterm=-1 then
		printf("Integral %a: nothing computed\n", k):
	else
		printf("Integral %a: highest weight %a (computed terms %a)\n", k, max(periodWeights(period)), [$0..maxterm]):
	end if:
end do:

# Compute epsilon expansions
printf("\nExpanding master integrals\n%s\n", cat("="$40)):
Order := 8:
for M in Masters do
	lab := lhs(M):
	printf("%q:\n", lab):
	g := rhs(M):
	h := map(ListTools[Search], selectfun(g, 'FI'), Graphs):
	if numelems(h)>1 then
		error "More than one graph needed":
	elif numelems(h)=1 then
		printf(" - graph number %a\n", h[1]):
		wantedOrder := min(seq(numelems(Periods[gg]), gg in selectfun(g, 'FI')))-1:
	else
		printf(" - known to all orders (in terms of Gamma functions)\n"):
		wantedOrder := Order:
	end if:
	for k from Order do
		Expansion[lab] := simplify(series(g, epsilon=0, k)):
		if order(Expansion[lab])>wantedOrder then
			break:
		end if:
	end do:
	printf(" - computed up to %a\n", O(epsilon^order(Expansion[lab]))):
	h := periodWeights(coeff(Expansion[lab], epsilon, order(Expansion[lab])-1)):
	if h<>{} then
		printf(" - highest weight: %a\n", max(h)):
	end if:
end do:

# In HyperInt, zeta[3,5]=\sum_{0<n<m} 1/(n^3 m^5), which is written as zeta[5,3] in our paper (for consistency with other papers on the form factor)
Expansion := eval(map(eval, Expansion, 
[
	zeta[3,5]=zeta[5,3],
	epsilon=ep,
	seq(Pi^(2*n)=(zeta[2]/Zeta(2)*Pi^2)^n, n in [1,2,3,4,5,6]),
	seq(Zeta(n)=zeta[n], n in [3,5,7,9,11,13,15])
])):

# Write results to file (Mathematica format)
f := fopen("MIexpansions.m", WRITE, TEXT):
fprintf(f, "(******************************************************************************\nOn the Computation of Form Factors in Massless QCD with Finite Master Integrals\n\
A. von Manteuffel, E. Panzer, R.M. Schabinger\n******************************************************************************)\n\nMIs = {"):
for M in Masters do
	lab := lhs(M):
	fprintf(f, "\nINT[%a,%a,%a,%a,%a,{%q}]->SeriesData[ep,0,{", lab[1], lab[2], lab[3], lab[4], lab[5], op(lab[6])):
	h := convert(Expansion[lab], 'polynom'):
	for k from 0 to order(Expansion[lab])-1 do
		fprintf(f, "\n    %a", coeff(h,ep,k)):
		if k<order(Expansion[lab])-1 then
			fprintf(f, ","):
		end if:
	end do:
	fprintf(f, "\n},0,%a,1]", order(Expansion[lab])):
	if M<>Masters[-1] then
		fprintf(f, ",\n"):
	end if:
end do:
fprintf(f, "};\n"):
fclose(f):


==> anc/MIintegration/integrate.mpl <==
# Erik Panzer, 1 October 2015

# Abort on any errors!
interface(errorbreak=2):
kernelopts(assertlevel=1):

read "HyperInt.mpl":
_hyper_verbosity                    := 2:
_hyper_verbose_frequency            := 10:
_hyper_check_divergences            := false:
_hyper_algebraic_roots              := false:
_hyper_ignore_nonlinear_polynomials := true:

read "graphs.mpl":
if not assigned(g) then
	error "You must specify the graph g":
elif not (g in {$1..nops(Graphs)}) then
	error "Unknown graph %1", g:
elif not type(term, 'nonnegint') then
	error "term \"%1\" (in the epsilon-expansion) invalid", term:
end if:

E,Mom,ind,dim := op(Graphs[g]):
psi   := graphPolynomial(E):
phi   := secondPolynomial(E, Mom):
loops := degree(psi):
sdd   := `+`(op(ind))-dim/2*loops:

# Polynomial reduction
fileName := cat("cg.", g, ".m"):
if FileTools[Exists](fileName) then
	read fileName:
	S:=irreducibles({psi, phi}):
	if L[{}]<>[S,combinat[choose](S,2)] then
		error "Wrong polynomial reduction stored! Delete \"\"", fileName:
	end if:
elif term<>0 then
	error "No polynomial reduction found (run with term=0 to generate it)":
else
	printf("Computing polynomial reduction\n%s\n\n", cat("="$30)):
	S:=irreducibles({psi, phi}):
	L[{}]:=[S,combinat[choose](S,2)]:
	cgReduction(L):
	save L, fileName:
end if:

fileName := cat("int", g, ".term", term, ".m"):
if not FileTools[Exists](fileName) then
	# Determine integration order
	Score := table():
	S := findReachables(L) intersect {indices(L,'nolist')}:
	# Start from the back (final sets)
	N := max(map(nops, S)):
	for key in select(k->nops(k)=N, S) do
		Score[key] := numelems(L[key][1]):
	end do:
	vars := indets(L[{}][1]):
	while N>0 do
		N := N-1:
		for key in select(k->nops(k)=N, S) do
			best := infinity:
			for var in (findLinearVariables(L[key][1])) union (vars minus (key union indets(L[key][1]))) do
				if not (key union {var} in S) then
					next:
				end if:
				score := Score[key union {var}] + numelems(L[key][1]):
				if score<best then
					best := score:
				end if:
			end do:
			Score[key] := best:
		end do:
	end do:
	# Reconstruct an order of variables with optimal score
	key := []:
	N := max(map(nops, S)):
	while nops(key)<N do
		found := false:
		for var in (findLinearVariables(L[{op(key)}][1])) union (vars minus ({op(key)} union indets(L[{op(key)}][1]))) do
			if not ({var,op(key)} in S) then
				next:
			end if:
			if Score[{op(key)}] = Score[{var,op(key)}] + numelems(L[{op(key)}][1]) then
				found := true:
				break:
			end if:
		end do:
		key := [op(key), var]:
	end do:
	vars := key:
	if (nops(vars)<nops(E)-1) then
		error "Could not find a linearly reducible integration order":
	elif nops(vars)=nops(E)-1 then
		lastVar := (indets(psi) minus {op(vars)})[1]:
	else
		lastVar := vars[-1]:
		vars := vars[..-2]:
	end if:
	printf("Integration order: %a (%a=1)\n", vars, lastVar):
	try
		checkIntegrationOrder(L, vars);
	catch:
		error "Invalid integration order %1", vars:
	end try:
	
	# Assemble integrand (in Schwinger/Feynman parametrization)
	X0:=psi^(sdd-dim/2)*phi^(-sdd)*mul(x[e]^(ind[e]-1), e=1..nops(E)):
	Xrat:=eval(X0, epsilon=0):
	Xlog:=factor(eval(X0, epsilon=1)/Xrat):
	X[0] := eval([[Xrat, [[-1/Xlog$term]]]], lastVar=1):

	# Take polynomial reduction to define alphabets to project onto during integration
	Onto := table():
	for var from 1 to nops(vars) do
		if not assigned(L[{op(vars[1..var-1])}]) then
			error "no reduction for %1", {op(vars[1..var-1])}:
		else
			Onto[vars[var]] := {vars[var]} union irreducibles(eval(L[{op(vars[1..var-1])}][1], lastVar=1)):
		end if:
	end do:
	L := eval(Onto):

	startVar := 1:
else
	printf("File \"%s\" already exists. Delete it to discard all results and start a new computation.\n", fileName):
	read fileName:
	if not type(X, 'table') then
		error "table X not defined":
	end if:
	startVar := 1+max(indices(X,'nolist')):
end if:

if not assigned(batchsize) then
	batchsize := 100:
end if:
if assigned(batch) then
	if not assigned(batchList) then
		if batch<>1 then
			error "batchList not assigned":
		else
			batchList := [indices(X[startVar-1], 'nolist')]:
			save X, L, vars, batchList, fileName:
		end if:
	end if:
	first := batchsize*(batch-1)+1:
	last := min(batchsize*batch, nops(batchList)):
	if last<first then
		error "invalid batch":
	end if:
	X[startVar-1] := table([seq(key=X[startVar-1][key], key in batchList[first..last])]):
end if:

# After which integration should fibrationBasis kick in?
if not assigned(noBasis) then
	noBasis := 1:
end if:
for var from startVar to nops(vars) do
	printf("Variable %a: %a\n", var, vars[var]):
	forgetAll():
	# Projection onto the next variables: only iterated zero limits may occur
	Onto := table([vars[var]=L[vars[var]]]):
	for e from var+1 to nops(vars) do
		if e = var+1 then
			S := L[vars[e]]:
		else
			S := irreducibles(eval(S, vars[e-1]=0)):
		end if:
		Onto[vars[e]] := S union {vars[e]}:
		printf("Projecting for %a onto %a (reduction: %a)\n", vars[e], nops(S), nops(L[vars[e]])):
	end do:
	if var<=noBasis then
		_hyper_restrict_singularities := true:
		_hyper_allowed_singularities  := Onto[vars[var]]:
		# Try to avoid partial-fractioning difficulties:
		if var<=2 then
			X[var] := map(w->op(hyperInt([w], vars[var])), X[var-1]):
		else
			X[var] := hyperInt(X[var-1], vars[var]):
		end if:
		if var=noBasis then
			printf("Fibration basis for %a terms:\n", nops(X[var])):
			Temp := table(sparsereduced):
			fibrationBasis(X[var], vars[var+1..], Temp, Onto):
			X[var] := eval(Temp):
		end if:
	else
		_hyper_restrict_singularities := false:
		X[var] := table(sparsereduced):
		fibreIntegration(X[var-1], vars[var..], X[var], Onto):
	end if:
	printf("Integration finished with %a terms\n", numelems(X[var])):
	if assigned(batch) then
		Y := eval(X[var]):
		save Y, first, last, cat(fileName[..-2], "var", var, ".batch", batch, ".m"):
		quit:
	elif type(X[var], 'table') then
		batchList := [indices(X[var], 'nolist')]:
		save X, vars, L, batchList, fileName:
	else
		save X, vars, L, fileName:
	end if:
end do:

X:=eval(X[nops(vars)]):
if numelems(X)<>1 then
	error "One term expected, but got %1", numelems(X):
end if:

period := entries(X,nolist):
g := Graphs[g]:
save g, term, period, cat(fileName, "pl"):

print(period):


==> anc/MIintegration/masters <==
A1diminc2 2 3 4 0 2 2 0

A2diminc2 4 15 8 0 2 2 2 2 0 0 0
A2diminc4 3 22 9 0 0 3 3 0 3 0 0
A2diminc6 4 58 12 0 0 3 0 3 3 3 0
B2diminc4 6 63 10 0 2 2 2 2 1 1 0

A3diminc6 4 172 16 0 0 0 4 4 0 4 0 4 0 0 0 0
A3diminc4 5 662 15 0 0 3 3 0 3 0 0 3 0 3 0 0
A3diminc2 5 158 10 0 0 2 2 2 2 0 0 2 0 0 0 0
A3diminc6 5 412 16 0 0 0 4 3 4 0 0 2 3 0 0 0

A3diminc4 5 433 13 0 2 0 0 0 3 3 0 2 3 0 0 0
A3diminc2 6 2695 12 0 2 2 2 0 0 0 0 2 0 2 0 2
A3diminc6 6 1683 20 0 3 4 0 0 3 0 0 3 0 4 3 0
A3diminc4 6 691 14 0 2 2 0 0 3 3 0 2 0 2 0 0

A3diminc6 6 1433 16 0 2 0 0 3 3 0 0 2 3 0 3 0
A3diminc2 6 429 10 0 1 0 2 2 0 2 0 2 1 0 0 0
A3diminc2 6 444 10 0 0 0 2 2 1 2 0 2 1 0 0 0
B3diminc2 7 1770 10 0 0 2 0 1 0 2 1 1 0 1 2 0

B3diminc2 7 1780 10 0 0 0 1 0 2 2 1 1 0 2 1 0
B3diminc4 7 1766 13 0 0 2 2 0 0 3 2 1 0 2 1 0
A3diminc2 7 758 10 0 0 2 2 0 2 1 1 1 0 1 0 0
B3        7 1722 7 0 0 1 0 1 1 1 0 1 0 1 1 0

C3diminc4 8 2959 16 0 2 2 3 1 0 0 0 2 1 2 0 3
B3        8 2750 8 0 0 1 1 1 1 1 0 1 0 1 0 1
B3diminc2 8 1662 10 0 0 1 1 2 1 1 1 0 0 2 1 0
A3diminc2 9 1790 10 0 0 1 1 1 2 1 1 1 0 1 1 0

B3diminc2 9 1790 10 0 0 1 1 2 1 1 1 1 0 1 1 0
C3diminc2 9 1015 10 0 1 1 1 0 1 2 1 1 1 1 0 0


==> anc/MIintegration/results/graphs.mpl <==
Graphs := [FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*
epsilon],8-2*epsilon), FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3
, 3, 1+epsilon],10-2*epsilon), FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3
, 0]],[2, 2, 2+2*epsilon],10-2*epsilon), FI([[1, 3], [1, 2], [2, 3]],[[1, 1],
[2, 0], [3, 0]],[3+epsilon, 2, 1+epsilon],10-2*epsilon), FI([[1, 2], [2, 3], [
2, 4], [1, 4], [3, 4]],[[1, 1], [3, 1]],[2, 2, 2+epsilon, 2, 2],8-2*epsilon),
FI([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1, 2, 1+
epsilon, 2, 1],6-2*epsilon), FI([[1, 2], [2, 3], [1, 5], [4, 5], [2, 4], [3, 5
]],[[1, 1], [3, 0], [4, 0]],[2, 2, 2, 2, 1, 1],8-2*epsilon), FI([[1, 2], [3, 4
], [1, 3], [2, 3], [1, 4], [2, 4]],[[1, 1], [2, 0], [4, 0]],[2, 2, 1, 2, 2, 1]
,6-2*epsilon), FI([[1, 5], [2, 4], [3, 5], [2, 3], [1, 2], [4, 5]],[[1, 1], [3
, 0], [4, 0]],[2, 1, 1, 1, 1, 1+epsilon],6-2*epsilon), FI([[3, 5], [1, 2], [2,
4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3, 0], [4, 0]],[1, 2, 1, 1, 1+epsilon, 1
],6-2*epsilon), FI([[1, 2], [2, 3], [3, 5], [2, 5], [3, 4], [4, 5], [1, 5]],[[
1, 1], [3, 0], [4, 0]],[2, 2, 2, 1, 1, 1, 1],6-2*epsilon), FI([[1, 2], [3, 4],
[2, 5], [2, 3], [4, 5], [1, 4], [3, 5]],[[1, 1], [3, 0], [5, 0]],[1, 1, 1, 1,
1, 1, 1],4-2*epsilon), FI([[1, 2], [3, 5], [2, 5], [2, 4], [4, 5], [1, 5], [2,
3]],[[1, 1], [3, 0], [4, 0]],[2, 2, 3, 2, 1, 2, 1],8-2*epsilon), FI([[1, 2], [
3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1, 1], [4, 1]],[1, 1,
1, 1, 1, 1, 1, 1],4-2*epsilon), FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5
, 6], [1, 5], [4, 6]],[[1, 1], [4, 0], [5, 0]],[1, 1, 2, 1, 1, 1, 2, 1],6-2*
epsilon), FI([[1, 2], [2, 3], [4, 5], [4, 7], [2, 4], [6, 7], [5, 6], [1, 5],
[3, 7]],[[1, 1], [3, 0], [6, 0]],[1, 1, 1, 2, 1, 1, 1, 1, 1],6-2*epsilon), FI(
[[1, 2], [3, 4], [3, 5], [2, 7], [2, 3], [6, 7], [5, 6], [1, 5], [4, 7]],[[1,
1], [4, 0], [6, 0]],[1, 1, 2, 1, 1, 1, 1, 1, 1],6-2*epsilon), FI([[1, 2], [4,
5], [2, 4], [2, 3], [4, 6], [3, 6], [1, 7], [5, 7], [6, 7]],[[1, 1], [3, 0], [
5, 0]],[1, 1, 1, 1, 2, 1, 1, 1, 1],6-2*epsilon)];
Masters := [("A1diminc2", 2, 3, 4, 0, [2, 2, 0]) = epsilon*(-1+epsilon)*Pi^3/
sin(Pi*(1+epsilon))^3/GAMMA(epsilon)^2/GAMMA(2-2*epsilon), ("A2diminc2", 4, 15
, 8, 0, [2, 2, 2, 2, 0, 0, 0]) = -epsilon^2*(-1+epsilon)^2*Pi^6/GAMMA(epsilon)
^4/GAMMA(2-2*epsilon)^2/(-1+cos(Pi*(1+epsilon))^2)^3, ("A2diminc4", 3, 22, 9,
0, [0, 3, 3, 0, 3, 0, 0]) = -1/8/(-1+epsilon)^3/(-2+epsilon)^3*GAMMA(3-epsilon
)^5/GAMMA(3-3*epsilon)*GAMMA(1+2*epsilon), ("A2diminc6", 4, 58, 12, 0, [0, 3,
0, 3, 3, 3, 0]) = 1/4*(-1+epsilon)*epsilon*(-2+epsilon)*(-3+epsilon)*Pi^3*FI([
[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10-2*
epsilon)/sin(Pi*(1+epsilon))^3/GAMMA(-1+epsilon)^2/GAMMA(4-2*epsilon), (
"B2diminc4", 6, 63, 10, 0, [2, 2, 2, 2, 1, 1, 0]) = FI([[1, 2], [2, 3], [1, 5]
, [4, 5], [2, 4], [3, 5]],[[1, 1], [3, 0], [4, 0]],[2, 2, 2, 2, 1, 1],8-2*
epsilon), ("A3diminc6", 4, 172, 16, 0, [0, 0, 4, 4, 0, 4, 0, 4, 0, 0, 0, 0]) =
1/1296/(-1+epsilon)^4/(-2+epsilon)^4/(-3+epsilon)^4*GAMMA(4-epsilon)^7/GAMMA(4
-4*epsilon)*GAMMA(1+3*epsilon), ("A3diminc4", 5, 662, 15, 0, [0, 3, 3, 0, 3, 0
, 0, 3, 0, 3, 0, 0]) = -1/64*(1+epsilon)*sin(Pi*(1+2*epsilon))*(-1+epsilon)^3*
(-2+epsilon)^3*Pi^7/(-1+2*epsilon)/sin(Pi*(2+epsilon))^8/GAMMA(epsilon)^7/
GAMMA(3-3*epsilon)*GAMMA(1+2*epsilon)^2, ("A3diminc2", 5, 158, 10, 0, [0, 2, 2
, 2, 2, 0, 0, 2, 0, 0, 0, 0]) = -3/2*epsilon*Pi^7*(-1+epsilon)^3*sin(2*Pi*(1+
epsilon))^2/sin(Pi*(1+epsilon))^8/sin(Pi*(1+3*epsilon))/GAMMA(epsilon)^6/GAMMA
(3-4*epsilon)*GAMMA(1+2*epsilon)/(-1+4*epsilon^2), ("A3diminc6", 5, 412, 16, 0
, [0, 0, 4, 3, 4, 0, 0, 2, 3, 0, 0, 0]) = -1/72*epsilon^2*(2+epsilon)*(-2+
epsilon)^2*(-3+epsilon)^2*Pi^6*FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3
, 0]],[3+epsilon, 2, 1+epsilon],10-2*epsilon)*(-3+2*epsilon)/GAMMA(4-2*epsilon
)^2/GAMMA(-1+epsilon)^4/(-1+3*cos(Pi*(3+epsilon))^2-3*cos(Pi*(3+epsilon))^4+
cos(Pi*(3+epsilon))^6)*(-1+epsilon^2), ("A3diminc4", 5, 433, 13, 0, [2, 0, 0,
0, 3, 3, 0, 2, 3, 0, 0, 0]) = -1/8*FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0]
, [3, 0]],[2, 2, 1+2*epsilon],8-2*epsilon)/(-1+epsilon)^3/(-2+epsilon)^3*GAMMA
(3-epsilon)^5/GAMMA(3-3*epsilon)*GAMMA(1+2*epsilon), ("A3diminc2", 6, 2695, 12
, 0, [2, 2, 2, 0, 0, 0, 0, 2, 0, 2, 0, 2]) = epsilon^3*(-1+epsilon)^3*Pi^9/sin
(Pi*(1+epsilon))^9/GAMMA(epsilon)^6/GAMMA(2-2*epsilon)^3, ("A3diminc6", 6, 
1683, 20, 0, [3, 4, 0, 0, 3, 0, 0, 3, 0, 4, 3, 0]) = -1/72*epsilon^2*(2+
epsilon)*(-2+epsilon)^2*(-3+epsilon)^2*Pi^6*FI([[1, 2], [1, 3], [2, 3]],[[1, 1
], [2, 0], [3, 0]],[3, 3, 1+epsilon],10-2*epsilon)*(-3+2*epsilon)/GAMMA(4-2*
epsilon)^2/GAMMA(-1+epsilon)^4/(-1+3*cos(Pi*(3+epsilon))^2-3*cos(Pi*(3+epsilon
))^4+cos(Pi*(3+epsilon))^6)*(-1+epsilon^2), ("A3diminc4", 6, 691, 14, 0, [2, 2
, 0, 0, 3, 3, 0, 2, 0, 2, 0, 0]) = 1/4*epsilon*(-2+epsilon)*Pi^3*FI([[1, 2], [
2, 3], [2, 4], [1, 4], [3, 4]],[[1, 1], [3, 1]],[2, 2, 2+epsilon, 2, 2],8-2*
epsilon)/sin(Pi*(2+epsilon))^3/GAMMA(epsilon)^2/GAMMA(2-2*epsilon)*(-1+epsilon
^2), ("A3diminc6", 6, 1433, 16, 0, [2, 0, 0, 3, 3, 0, 0, 2, 3, 0, 3, 0]) = -1/
16*(-1+epsilon)^2*epsilon^2*(-2+epsilon)^2*(-3+epsilon)^2*Pi^6*FI([[1, 2], [1,
3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],10-2*epsilon)/GAMMA(-\
1+epsilon)^4/GAMMA(4-2*epsilon)^2/(-1+cos(Pi*(1+epsilon))^2)^3, ("A3diminc2",
6, 429, 10, 0, [1, 0, 2, 2, 0, 2, 0, 2, 1, 0, 0, 0]) = epsilon*(-1+epsilon)*FI
([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1, 2, 1+
epsilon, 2, 1],6-2*epsilon)*Pi^3/sin(Pi*(1+epsilon))^3/GAMMA(epsilon)^2/GAMMA(
2-2*epsilon), ("A3diminc2", 6, 444, 10, 0, [0, 0, 2, 2, 1, 2, 0, 2, 1, 0, 0, 0
]) = FI([[1, 2], [3, 4], [1, 3], [2, 3], [1, 4], [2, 4]],[[1, 1], [2, 0], [4,
0]],[2, 2, 1, 2, 2, 1],6-2*epsilon), ("B3diminc2", 7, 1770, 10, 0, [0, 2, 0, 1
, 0, 2, 1, 1, 0, 1, 2, 0]) = epsilon*(-1+epsilon)*FI([[1, 5], [2, 4], [3, 5],
[2, 3], [1, 2], [4, 5]],[[1, 1], [3, 0], [4, 0]],[2, 1, 1, 1, 1, 1+epsilon],6-\
2*epsilon)*Pi^3/sin(Pi*(1+epsilon))^3/GAMMA(epsilon)^2/GAMMA(2-2*epsilon), (
"B3diminc2", 7, 1780, 10, 0, [0, 0, 1, 0, 2, 2, 1, 1, 0, 2, 1, 0]) = epsilon*(
-1+epsilon)*FI([[3, 5], [1, 2], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3, 0
], [4, 0]],[1, 2, 1, 1, 1+epsilon, 1],6-2*epsilon)*Pi^3/sin(Pi*(1+epsilon))^3/
GAMMA(epsilon)^2/GAMMA(2-2*epsilon), ("B3diminc4", 7, 1766, 13, 0, [0, 2, 2, 0
, 0, 3, 2, 1, 0, 2, 1, 0]) = -FI([[1, 2], [3, 5], [2, 5], [2, 4], [4, 5], [1,
5], [2, 3]],[[1, 1], [3, 0], [4, 0]],[2, 2, 3, 2, 1, 2, 1],8-2*epsilon), (
"A3diminc2", 7, 758, 10, 0, [0, 2, 2, 0, 2, 1, 1, 1, 0, 1, 0, 0]) = FI([[1, 2]
, [2, 3], [3, 5], [2, 5], [3, 4], [4, 5], [1, 5]],[[1, 1], [3, 0], [4, 0]],[2,
2, 2, 1, 1, 1, 1],6-2*epsilon), ("B3", 7, 1722, 7, 0, [0, 1, 0, 1, 1, 1, 0, 1,
0, 1, 1, 0]) = -FI([[1, 2], [3, 4], [2, 5], [2, 3], [4, 5], [1, 4], [3, 5]],[[
1, 1], [3, 0], [5, 0]],[1, 1, 1, 1, 1, 1, 1],4-2*epsilon), ("C3diminc4", 8, 
2959, 16, 0, [2, 2, 3, 1, 0, 0, 0, 2, 1, 2, 0, 3]) = 1/4*epsilon*(-2+epsilon)*
Pi^3*FI([[1, 2], [2, 3], [1, 5], [4, 5], [2, 4], [3, 5]],[[1, 1], [3, 0], [4,
0]],[2, 2, 2, 2, 1, 1],8-2*epsilon)/sin(Pi*(2+epsilon))^3/GAMMA(epsilon)^2/
GAMMA(2-2*epsilon)*(-1+epsilon^2), ("B3", 8, 2750, 8, 0, [0, 1, 1, 1, 1, 1, 0,
1, 0, 1, 0, 1]) = FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5],
[4, 6]],[[1, 1], [4, 1]],[1, 1, 1, 1, 1, 1, 1, 1],4-2*epsilon), ("B3diminc2",
8, 1662, 10, 0, [0, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0]) = FI([[1, 2], [3, 4], [3
, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1, 1], [4, 0], [5, 0]],[1, 1,
2, 1, 1, 1, 2, 1],6-2*epsilon), ("A3diminc2", 9, 1790, 10, 0, [0, 1, 1, 1, 2,
1, 1, 1, 0, 1, 1, 0]) = FI([[1, 2], [2, 3], [4, 5], [4, 7], [2, 4], [6, 7], [5
, 6], [1, 5], [3, 7]],[[1, 1], [3, 0], [6, 0]],[1, 1, 1, 2, 1, 1, 1, 1, 1],6-2
*epsilon), ("B3diminc2", 9, 1790, 10, 0, [0, 1, 1, 2, 1, 1, 1, 1, 0, 1, 1, 0])
= FI([[1, 2], [3, 4], [3, 5], [2, 7], [2, 3], [6, 7], [5, 6], [1, 5], [4, 7]],
[[1, 1], [4, 0], [6, 0]],[1, 1, 2, 1, 1, 1, 1, 1, 1],6-2*epsilon), (
"C3diminc2", 9, 1015, 10, 0, [1, 1, 1, 0, 1, 2, 1, 1, 1, 1, 0, 0]) = FI([[1, 2
], [4, 5], [2, 4], [2, 3], [4, 6], [3, 6], [1, 7], [5, 7], [6, 7]],[[1, 1], [3
, 0], [5, 0]],[1, 1, 1, 1, 2, 1, 1, 1, 1],6-2*epsilon)];


==> anc/MIintegration/results/int1.term0.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 0;
period := 1/2;


==> anc/MIintegration/results/int1.term1.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 1;
period := 3;


==> anc/MIintegration/results/int1.term2.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 2;
period := 3/2*zeta[2]+14;


==> anc/MIintegration/results/int1.term3.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 3;
period := 9*zeta[2]+60-3*zeta[3];


==> anc/MIintegration/results/int1.term4.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 4;
period := 42*zeta[2]-33/20*zeta[2]^2+248-18*zeta[3];


==> anc/MIintegration/results/int1.term5.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 5;
period := -57*zeta[5]-84*zeta[3]-9*zeta[2]*zeta[3]+180*zeta[2]-99/10*zeta[2]^2
+1008;


==> anc/MIintegration/results/int1.term6.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 6;
period := -8187/140*zeta[2]^3+9*zeta[3]^2-342*zeta[5]+744*zeta[2]-231/5*zeta[2
]^2-360*zeta[3]+4064-54*zeta[2]*zeta[3];


==> anc/MIintegration/results/int1.term7.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 7;
period := 16320-1596*zeta[5]-252*zeta[2]*zeta[3]-24561/70*zeta[2]^3+54*zeta[3]
^2+3024*zeta[2]-171*zeta[2]*zeta[5]+99/10*zeta[2]^2*zeta[3]-867*zeta[7]-198*
zeta[2]^2-1488*zeta[3];


==> anc/MIintegration/results/int1.term8.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 8;
period := 65408+12192*zeta[2]+27*zeta[2]*zeta[3]^2+342*zeta[3]*zeta[5]-1026*
zeta[2]*zeta[5]+297/5*zeta[2]^2*zeta[3]-1080*zeta[2]*zeta[3]-6048*zeta[3]-6840
*zeta[5]-5202*zeta[7]-1665459/2800*zeta[2]^4-4092/5*zeta[2]^2-8187/5*zeta[2]^3
+252*zeta[3]^2;


==> anc/MIintegration/results/int1.term9.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[2, 2, 1+2*epsilon],
8-2*epsilon);
term := 9;
period := 261888+48960*zeta[2]+162*zeta[2]*zeta[3]^2+2052*zeta[3]*zeta[5]-4788
*zeta[2]*zeta[5]+1386/5*zeta[2]^2*zeta[3]+24561/70*zeta[2]^3*zeta[3]+1881/10*
zeta[2]^2*zeta[5]-2601*zeta[2]*zeta[7]-4464*zeta[2]*zeta[3]-24384*zeta[3]-\
28272*zeta[5]-24276*zeta[7]-4996377/1400*zeta[2]^4-12405*zeta[9]-18*zeta[3]^3-\
16632/5*zeta[2]^2-49122/7*zeta[2]^3+1080*zeta[3]^2;


==> anc/MIintegration/results/int10.term0.mpl <==
g := FI([[3, 5], [1, 2], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3, 0], [4,
0]],[1, 2, 1, 1, 1+epsilon, 1],6-2*epsilon);
term := 0;
period := -zeta[2]+3*zeta[3];


==> anc/MIintegration/results/int10.term1.mpl <==
g := FI([[3, 5], [1, 2], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3, 0], [4,
0]],[1, 2, 1, 1, 1+epsilon, 1],6-2*epsilon);
term := 1;
period := 21/10*zeta[2]^2-13/2*zeta[2]+29/2*zeta[3];


==> anc/MIintegration/results/int10.term2.mpl <==
g := FI([[3, 5], [1, 2], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3, 0], [4,
0]],[1, 2, 1, 1, 1+epsilon, 1],6-2*epsilon);
term := 2;
period := 25*zeta[5]+257/20*zeta[2]^2-21*zeta[2]*zeta[3]-121/4*zeta[2]+261/4*
zeta[3];


==> anc/MIintegration/results/int10.term3.mpl <==
g := FI([[3, 5], [1, 2], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3, 0], [4,
0]],[1, 2, 1, 1, 1+epsilon, 1],6-2*epsilon);
term := 3;
period := -296/35*zeta[2]^3-68*zeta[3]^2+247/2*zeta[5]-187/2*zeta[2]*zeta[3]+
2537/40*zeta[2]^2-1005/8*zeta[2]+2481/8*zeta[3];


==> anc/MIintegration/results/int10.term4.mpl <==
g := FI([[3, 5], [1, 2], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3, 0], [4,
0]],[1, 2, 1, 1, 1+epsilon, 1],6-2*epsilon);
term := 4;
period := -1635/4*zeta[2]*zeta[3]+2255/4*zeta[5]-771/10*zeta[2]^2*zeta[3]-155*
zeta[2]*zeta[5]+24709/16*zeta[3]-344*zeta[3]^2-155/2*zeta[7]+24053/80*zeta[2]^
2-2329/70*zeta[2]^3-8001/16*zeta[2];


==> anc/MIintegration/results/int10.term5.mpl <==
g := FI([[3, 5], [1, 2], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3, 0], [4,
0]],[1, 2, 1, 1, 1+epsilon, 1],6-2*epsilon);
term := 5;
period := -62853/32*zeta[2]+466*zeta[2]*zeta[3]^2-1288*zeta[3]*zeta[5]-1253/2*
zeta[2]*zeta[5]-8341/20*zeta[2]^2*zeta[3]-15735/8*zeta[2]*zeta[3]+251769/32*
zeta[3]+21523/8*zeta[5]-2097/4*zeta[7]-1605943/7000*zeta[2]^4+792/5*zeta[3,5]+
229113/160*zeta[2]^2-19741/140*zeta[2]^3-1594*zeta[3]^2;


==> anc/MIintegration/results/int11.term0.mpl <==
g := FI([[1, 2], [2, 3], [3, 5], [2, 5], [3, 4], [4, 5], [1, 5]],[[1, 1], [3,
0], [4, 0]],[2, 2, 2, 1, 1, 1, 1],6-2*epsilon);
term := 0;
period := -15*zeta[3]-3*zeta[2]+2*zeta[2]*zeta[3]+20*zeta[5];


==> anc/MIintegration/results/int11.term1.mpl <==
g := FI([[1, 2], [2, 3], [3, 5], [2, 5], [3, 4], [4, 5], [1, 5]],[[1, 1], [3,
0], [4, 0]],[2, 2, 2, 1, 1, 1, 1],6-2*epsilon);
term := 1;
period := -50*zeta[5]-5*zeta[2]*zeta[3]-20*zeta[2]+119/5*zeta[2]^3-26*zeta[3]+
31*zeta[3]^2-9/2*zeta[2]^2;


==> anc/MIintegration/results/int11.term2.mpl <==
g := FI([[1, 2], [2, 3], [3, 5], [2, 5], [3, 4], [4, 5], [1, 5]],[[1, 1], [3,
0], [4, 0]],[2, 2, 2, 1, 1, 1, 1],6-2*epsilon);
term := 2;
period := 99/10*zeta[2]^2-119/2*zeta[2]^3-155/2*zeta[3]^2-103*zeta[2]-29*zeta[
3]+16/5*zeta[2]^2*zeta[3]+91*zeta[2]*zeta[3]-215*zeta[5]+1279/2*zeta[7]+2*zeta
[2]*zeta[5];


==> anc/MIintegration/results/int11.term3.mpl <==
g := FI([[1, 2], [2, 3], [3, 5], [2, 5], [3, 4], [4, 5], [1, 5]],[[1, 1], [3,
0], [4, 0]],[2, 2, 2, 1, 1, 1, 1],6-2*epsilon);
term := 3;
period := -468*zeta[2]-196*zeta[2]*zeta[3]^2+1074*zeta[3]*zeta[5]-5*zeta[2]*
zeta[5]-8*zeta[2]^2*zeta[3]+191*zeta[2]*zeta[3]+140*zeta[3]-532*zeta[5]-6395/4
*zeta[7]+740007/3500*zeta[2]^4+984/5*zeta[3,5]+1021/10*zeta[2]^2-293/5*zeta[2]
^3+301/2*zeta[3]^2;


==> anc/MIintegration/results/int11.term4.mpl <==
g := FI([[1, 2], [2, 3], [3, 5], [2, 5], [3, 4], [4, 5], [1, 5]],[[1, 1], [3,
0], [4, 0]],[2, 2, 2, 1, 1, 1, 1],6-2*epsilon);
term := 4;
period := -2007*zeta[2]+490*zeta[2]*zeta[3]^2-2685*zeta[3]*zeta[5]+1351*zeta[2
]*zeta[5]+143/5*zeta[2]^2*zeta[3]+2846/7*zeta[2]^3*zeta[3]-898*zeta[2]^2*zeta[
5]-2573/2*zeta[2]*zeta[7]+451*zeta[2]*zeta[3]+1157*zeta[3]-953*zeta[5]-10781/4
*zeta[7]-740007/1400*zeta[2]^4-492*zeta[3,5]+67309/6*zeta[9]-370/3*zeta[3]^3+
1165/2*zeta[2]^2-7572/35*zeta[2]^3+107/2*zeta[3]^2;


==> anc/MIintegration/results/int12.term0.mpl <==
g := FI([[1, 2], [3, 4], [2, 5], [2, 3], [4, 5], [1, 4], [3, 5]],[[1, 1], [3,
0], [5, 0]],[1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 0;
period := 12*zeta[2]*zeta[3]+10*zeta[5];


==> anc/MIintegration/results/int12.term1.mpl <==
g := FI([[1, 2], [3, 4], [2, 5], [2, 3], [4, 5], [1, 4], [3, 5]],[[1, 1], [3,
0], [5, 0]],[1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 1;
period := 44/3*zeta[2]^3+18*zeta[3]^2+72*zeta[2]*zeta[3]+60*zeta[5];


==> anc/MIintegration/results/int12.term2.mpl <==
g := FI([[1, 2], [3, 4], [2, 5], [2, 3], [4, 5], [1, 4], [3, 5]],[[1, 1], [3,
0], [5, 0]],[1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 2;
period := 360*zeta[5]-192/5*zeta[2]^2*zeta[3]+432*zeta[2]*zeta[3]+307/2*zeta[7
]+108*zeta[3]^2+88*zeta[2]^3-52*zeta[2]*zeta[5];


==> anc/MIintegration/results/int12.term3.mpl <==
g := FI([[1, 2], [3, 4], [2, 5], [2, 3], [4, 5], [1, 4], [3, 5]],[[1, 1], [3,
0], [5, 0]],[1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 3;
period := -528*zeta[2]*zeta[3]^2-308*zeta[3]*zeta[5]-312*zeta[2]*zeta[5]-1152/
5*zeta[2]^2*zeta[3]+2592*zeta[2]*zeta[3]+2160*zeta[5]+921*zeta[7]-233728/2625*
zeta[2]^4-248/5*zeta[3,5]+528*zeta[2]^3+648*zeta[3]^2;


==> anc/MIintegration/results/int12.term4.mpl <==
g := FI([[1, 2], [3, 4], [2, 5], [2, 3], [4, 5], [1, 4], [3, 5]],[[1, 1], [3,
0], [5, 0]],[1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 4;
period := -3168*zeta[2]*zeta[3]^2-1848*zeta[3]*zeta[5]-1872*zeta[2]*zeta[5]-\
6912/5*zeta[2]^2*zeta[3]-100748/105*zeta[2]^3*zeta[3]+54*zeta[2]^2*zeta[5]-\
8533/2*zeta[2]*zeta[7]+15552*zeta[2]*zeta[3]+12960*zeta[5]+5526*zeta[7]-467456
/875*zeta[2]^4-1488/5*zeta[3,5]-30629/18*zeta[9]-540*zeta[3]^3+3168*zeta[2]^3+
3888*zeta[3]^2;


==> anc/MIintegration/results/int13.term0.mpl <==
g := FI([[1, 2], [3, 5], [2, 5], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3,
0], [4, 0]],[2, 2, 3, 2, 1, 2, 1],8-2*epsilon);
term := 0;
period := 19/120-1/10*zeta[3];


==> anc/MIintegration/results/int13.term1.mpl <==
g := FI([[1, 2], [3, 5], [2, 5], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3,
0], [4, 0]],[2, 2, 3, 2, 1, 2, 1],8-2*epsilon);
term := 1;
period := 2923/1200-11/150*zeta[2]^2-38/25*zeta[3]-1/12*zeta[2];


==> anc/MIintegration/results/int13.term2.mpl <==
g := FI([[1, 2], [3, 5], [2, 5], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3,
0], [4, 0]],[2, 2, 3, 2, 1, 2, 1],8-2*epsilon);
term := 2;
period := 265951/12000-34/15*zeta[2]-9343/750*zeta[3]+4/5*zeta[2]*zeta[3]-418/
375*zeta[2]^2-23/30*zeta[5];


==> anc/MIintegration/results/int13.term3.mpl <==
g := FI([[1, 2], [3, 5], [2, 5], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3,
0], [4, 0]],[2, 2, 3, 2, 1, 2, 1],8-2*epsilon);
term := 3;
period := 6234429/40000-874/75*zeta[5]-11197/1250*zeta[2]^2+304/25*zeta[2]*
zeta[3]-10383/400*zeta[2]+52/75*zeta[2]^3+39/10*zeta[3]^2-1316357/15000*zeta[3
];


==> anc/MIintegration/results/int13.term4.mpl <==
g := FI([[1, 2], [3, 5], [2, 5], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3,
0], [4, 0]],[2, 2, 3, 2, 1, 2, 1],8-2*epsilon);
term := 4;
period := 375383773/400000-206549/1000*zeta[2]-35794/375*zeta[5]+3952/375*zeta
[2]^3+1482/25*zeta[3]^2+341/75*zeta[2]^2*zeta[3]+1309/60*zeta[7]+37747/375*
zeta[2]*zeta[3]-43676267/75000*zeta[3]-1509103/25000*zeta[2]^2+4*zeta[2]*zeta[
5];


==> anc/MIintegration/results/int13.term5.mpl <==
g := FI([[1, 2], [3, 5], [2, 5], [2, 4], [4, 5], [1, 5], [2, 3]],[[1, 1], [3,
0], [4, 0]],[2, 2, 3, 2, 1, 2, 1],8-2*epsilon);
term := 5;
period := -53651227/40000*zeta[2]-152/5*zeta[2]*zeta[3]^2+971/15*zeta[3]*zeta[
5]+304/5*zeta[2]*zeta[5]+25916/375*zeta[2]^2*zeta[3]+1334107/1875*zeta[2]*zeta
[3]-5556758533/1500000*zeta[3]-10199237/15000*zeta[5]+24871/75*zeta[7]+206697/
8750*zeta[2]^4-482/25*zeta[3,5]-48083993/125000*zeta[2]^2+1141534/13125*zeta[2
]^3+181501/375*zeta[3]^2+20387070901/4000000;


==> anc/MIintegration/results/int14.term0.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 1]],[1, 1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 0;
period := 20*zeta[5];


==> anc/MIintegration/results/int14.term1.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 1]],[1, 1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 1;
period := 80/7*zeta[2]^3-20*zeta[5]+68*zeta[3]^2;


==> anc/MIintegration/results/int14.term2.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 1]],[1, 1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 2;
period := 408/5*zeta[2]^2*zeta[3]-120*zeta[2]*zeta[5]+450*zeta[7]-80/7*zeta[2]
^3+140*zeta[5]-68*zeta[3]^2;


==> anc/MIintegration/results/int14.term3.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 1]],[1, 1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 3;
period := -408*zeta[2]*zeta[3]^2-2408*zeta[3]*zeta[5]+120*zeta[2]*zeta[5]-408/
5*zeta[2]^2*zeta[3]-260*zeta[5]-450*zeta[7]+655596/875*zeta[2]^4-9072/5*zeta[3
,5]+80*zeta[2]^3+476*zeta[3]^2;


==> anc/MIintegration/results/int14.term4.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 1]],[1, 1, 1, 1, 1, 1, 1, 1],4-2*epsilon);
term := 4;
period := -840*zeta[2]*zeta[5]+2856/5*zeta[2]^2*zeta[3]-655596/875*zeta[2]^4-1040/7*zeta[2]^3
+1100*zeta[5]+3150*zeta[7]+88036/9*zeta[9]-884*zeta[3]^2+9072/5*zeta[3,5]+2408*zeta[3]*zeta[5]+408*zeta[2]*zeta[3
]^2-4232/3*zeta[3]^3-68016/35*zeta[2]^3*zeta[3]+20472/5*zeta[2]^2*zeta[5]-2700*zeta[2]*zeta[7];


==> anc/MIintegration/results/int15.term0.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 0], [5, 0]],[1, 1, 2, 1, 1, 1, 2, 1],6-2*epsilon);
term := 0;
period := 1/2*zeta[2]+1/2*zeta[3]+1/10*zeta[2]^2;


==> anc/MIintegration/results/int15.term1.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 0], [5, 0]],[1, 1, 2, 1, 1, 1, 2, 1],6-2*epsilon);
term := 1;
period := 5/4*zeta[2]^2+67/4*zeta[3]-9/2*zeta[5]-7*zeta[2]*zeta[3]+25/4*zeta[2
];


==> anc/MIintegration/results/int15.term2.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 0], [5, 0]],[1, 1, 2, 1, 1, 1, 2, 1],6-2*epsilon);
term := 2;
period := -69*zeta[2]*zeta[3]-58*zeta[5]+1699/8*zeta[3]+623/40*zeta[2]^2-2333/
210*zeta[2]^3-29*zeta[3]^2+385/8*zeta[2];


==> anc/MIintegration/results/int15.term3.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 0], [5, 0]],[1, 1, 2, 1, 1, 1, 2, 1],6-2*epsilon);
term := 3;
period := -49729/420*zeta[2]^3+12547/80*zeta[2]^2-53/2*zeta[2]^2*zeta[3]-4855/
16*zeta[7]+71/2*zeta[2]*zeta[5]+4725/16*zeta[2]-1483/4*zeta[5]-558*zeta[2]*
zeta[3]-303*zeta[3]^2+30279/16*zeta[3];


==> anc/MIintegration/results/int15.term4.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 6], [2, 3], [5, 6], [1, 5], [4, 6]],[[1,
1], [4, 0], [5, 0]],[1, 1, 2, 1, 1, 1, 2, 1],6-2*epsilon);
term := 4;
period := 50841/32*zeta[2]+348*zeta[2]*zeta[3]^2-247*zeta[3]*zeta[5]+861/2*
zeta[2]*zeta[5]-1398/5*zeta[2]^2*zeta[3]-8165/2*zeta[2]*zeta[3]+449523/32*zeta
[3]-12973/8*zeta[5]-52161/16*zeta[7]-3729443/21000*zeta[2]^4+844/5*zeta[3,5]+
208951/160*zeta[2]^2-750971/840*zeta[2]^3-4825/2*zeta[3]^2;


==> anc/MIintegration/results/int16.term0.mpl <==
g := FI([[1, 2], [2, 3], [4, 5], [4, 7], [2, 4], [6, 7], [5, 6], [1, 5], [3, 7
]],[[1, 1], [3, 0], [6, 0]],[1, 1, 1, 2, 1, 1, 1, 1, 1],6-2*epsilon);
term := 0;
period := -1/5*zeta[2]^2-6*zeta[3]+10*zeta[5];


==> anc/MIintegration/results/int16.term1.mpl <==
g := FI([[1, 2], [2, 3], [4, 5], [4, 7], [2, 4], [6, 7], [5, 6], [1, 5], [3, 7
]],[[1, 1], [3, 0], [6, 0]],[1, 1, 1, 2, 1, 1, 1, 1, 1],6-2*epsilon);
term := 1;
period := 17*zeta[2]*zeta[3]+89*zeta[5]+128/21*zeta[2]^3-61/10*zeta[2]^2-87*
zeta[3]-1/2*zeta[3]^2;


==> anc/MIintegration/results/int16.term2.mpl <==
g := FI([[1, 2], [2, 3], [4, 5], [4, 7], [2, 4], [6, 7], [5, 6], [1, 5], [3, 7
]],[[1, 1], [3, 0], [6, 0]],[1, 1, 1, 2, 1, 1, 1, 1, 1],6-2*epsilon);
term := 2;
period := 5427/70*zeta[2]^3+199/4*zeta[3]^2+411/2*zeta[2]*zeta[3]+961/2*zeta[5
]-289/4*zeta[2]^2+43/10*zeta[2]^2*zeta[3]-80*zeta[2]*zeta[5]+591/4*zeta[7]-\
1551/2*zeta[3];


==> anc/MIintegration/results/int16.term3.mpl <==
g := FI([[1, 2], [2, 3], [4, 5], [4, 7], [2, 4], [6, 7], [5, 6], [1, 5], [3, 7
]],[[1, 1], [3, 0], [6, 0]],[1, 1, 1, 2, 1, 1, 1, 1, 1],6-2*epsilon);
term := 3;
period := 75/2*zeta[2]*zeta[3]^2-165*zeta[3]*zeta[5]-539*zeta[2]*zeta[5]+973/
20*zeta[2]^2*zeta[3]+6563/4*zeta[2]*zeta[3]-22107/4*zeta[3]+8213/4*zeta[5]+
13987/8*zeta[7]-62179/3000*zeta[2]^4+334/5*zeta[3,5]-23913/40*zeta[2]^2+233911
/420*zeta[2]^3+4875/8*zeta[3]^2;


==> anc/MIintegration/results/int17.term0.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 7], [2, 3], [6, 7], [5, 6], [1, 5], [4, 7
]],[[1, 1], [4, 0], [6, 0]],[1, 1, 2, 1, 1, 1, 1, 1, 1],6-2*epsilon);
term := 0;
period := zeta[2]*zeta[3];


==> anc/MIintegration/results/int17.term1.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 7], [2, 3], [6, 7], [5, 6], [1, 5], [4, 7
]],[[1, 1], [4, 0], [6, 0]],[1, 1, 2, 1, 1, 1, 1, 1, 1],6-2*epsilon);
term := 1;
period := 15/2*zeta[5]-3/5*zeta[2]^2+601/210*zeta[2]^3+7*zeta[3]^2-18*zeta[3]+
7*zeta[2]*zeta[3];


==> anc/MIintegration/results/int17.term2.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 7], [2, 3], [6, 7], [5, 6], [1, 5], [4, 7
]],[[1, 1], [4, 0], [6, 0]],[1, 1, 2, 1, 1, 1, 1, 1, 1],6-2*epsilon);
term := 2;
period := -217/10*zeta[2]^2+2497/70*zeta[2]^3+373/4*zeta[5]+49/10*zeta[2]^2*
zeta[3]+33*zeta[2]*zeta[3]+233/4*zeta[3]^2+206*zeta[7]-363*zeta[3];


==> anc/MIintegration/results/int17.term3.mpl <==
g := FI([[1, 2], [3, 4], [3, 5], [2, 7], [2, 3], [6, 7], [5, 6], [1, 5], [4, 7
]],[[1, 1], [4, 0], [6, 0]],[1, 1, 2, 1, 1, 1, 1, 1, 1],6-2*epsilon);
term := 3;
period := -271/2*zeta[2]*zeta[3]^2-117*zeta[3]*zeta[5]+214*zeta[2]*zeta[5]+25/
4*zeta[2]^2*zeta[3]+192*zeta[2]*zeta[3]-8883/2*zeta[3]+3981/8*zeta[5]+31635/16
*zeta[7]+709706/2625*zeta[2]^4-1659/5*zeta[3,5]-6833/20*zeta[2]^2+22451/70*
zeta[2]^3+3911/8*zeta[3]^2;


==> anc/MIintegration/results/int18.term0.mpl <==
g := FI([[1, 2], [4, 5], [2, 4], [2, 3], [4, 6], [3, 6], [1, 7], [5, 7], [6, 7
]],[[1, 1], [3, 0], [5, 0]],[1, 1, 1, 1, 2, 1, 1, 1, 1],6-2*epsilon);
term := 0;
period := 1/5*zeta[2]^2-5*zeta[5]+6*zeta[3];


==> anc/MIintegration/results/int18.term1.mpl <==
g := FI([[1, 2], [4, 5], [2, 4], [2, 3], [4, 6], [3, 6], [1, 7], [5, 7], [6, 7
]],[[1, 1], [3, 0], [5, 0]],[1, 1, 1, 1, 2, 1, 1, 1, 1],6-2*epsilon);
term := 1;
period := -158/35*zeta[2]^3+10*zeta[3]^2-14*zeta[2]*zeta[3]-133/2*zeta[5]+13/2
*zeta[2]^2+99*zeta[3];


==> anc/MIintegration/results/int18.term2.mpl <==
g := FI([[1, 2], [4, 5], [2, 4], [2, 3], [4, 6], [3, 6], [1, 7], [5, 7], [6, 7
]],[[1, 1], [3, 0], [5, 0]],[1, 1, 1, 1, 2, 1, 1, 1, 1],6-2*epsilon);
term := 2;
period := -2672/35*zeta[2]^3+69/5*zeta[2]^2*zeta[3]-193*zeta[2]*zeta[3]+50*
zeta[2]*zeta[5]-2049/4*zeta[5]+2067/2*zeta[3]-1025/8*zeta[7]+349/4*zeta[2]^2+
25*zeta[3]^2;


==> anc/MIintegration/results/int18.term3.mpl <==
g := FI([[1, 2], [4, 5], [2, 4], [2, 3], [4, 6], [3, 6], [1, 7], [5, 7], [6, 7
]],[[1, 1], [3, 0], [5, 0]],[1, 1, 1, 1, 2, 1, 1, 1, 1],6-2*epsilon);
term := 3;
period := -82*zeta[2]*zeta[3]^2+409*zeta[3]*zeta[5]+529*zeta[2]*zeta[5]+657/10
*zeta[2]^2*zeta[3]-3529/2*zeta[2]*zeta[3]+35199/4*zeta[3]-24517/8*zeta[5]-\
35107/16*zeta[7]-66287/2625*zeta[2]^4+258/5*zeta[3,5]+33781/40*zeta[2]^2-74938
/105*zeta[2]^3-737/2*zeta[3]^2;


==> anc/MIintegration/results/int2.term0.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 0;
period := 1/2;


==> anc/MIintegration/results/int2.term1.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 1;
period := 9/4;


==> anc/MIintegration/results/int2.term2.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 2;
period := 63/8;


==> anc/MIintegration/results/int2.term3.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 3;
period := 405/16-2*zeta[3];


==> anc/MIintegration/results/int2.term4.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 4;
period := 2511/32-12/5*zeta[2]^2-9*zeta[3];


==> anc/MIintegration/results/int2.term5.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 5;
period := -18*zeta[5]-54/5*zeta[2]^2+15309/64-63/2*zeta[3];


==> anc/MIintegration/results/int2.term6.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 6;
period := -405/4*zeta[3]-80/7*zeta[2]^3-81*zeta[5]-189/5*zeta[2]^2+92583/128+4
*zeta[3]^2;


==> anc/MIintegration/results/int2.term7.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 7;
period := 48/5*zeta[2]^2*zeta[3]-138*zeta[7]-243/2*zeta[2]^2-360/7*zeta[2]^3+
18*zeta[3]^2-2511/8*zeta[3]+557685/256-567/2*zeta[5];


==> anc/MIintegration/results/int2.term8.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 8;
period := 72*zeta[3]*zeta[5]+216/5*zeta[2]^2*zeta[3]-15309/16*zeta[3]-3645/4*
zeta[5]-621*zeta[7]-1152/25*zeta[2]^4-7533/20*zeta[2]^2-180*zeta[2]^3+63*zeta[
3]^2+3352671/512;


==> anc/MIintegration/results/int2.term9.mpl <==
g := FI([[1, 2], [1, 3], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3, 3, 1+epsilon],10
-2*epsilon);
term := 9;
period := 324*zeta[3]*zeta[5]+756/5*zeta[2]^2*zeta[3]+320/7*zeta[2]^3*zeta[3]+
432/5*zeta[2]^2*zeta[5]-92583/32*zeta[3]-22599/8*zeta[5]-4347/2*zeta[7]-5184/
25*zeta[2]^4-3110/3*zeta[9]-16/3*zeta[3]^3-45927/40*zeta[2]^2-4050/7*zeta[2]^3
+405/2*zeta[3]^2+20135709/1024;


==> anc/MIintegration/results/int3.term0.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 0;
period := 1/6;


==> anc/MIintegration/results/int3.term1.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 1;
period := 14/9;


==> anc/MIintegration/results/int3.term2.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 2;
period := 236/27+1/2*zeta[2];


==> anc/MIintegration/results/int3.term3.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 3;
period := 3320/81+14/3*zeta[2]-zeta[3];


==> anc/MIintegration/results/int3.term4.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 4;
period := -11/20*zeta[2]^2+43088/243-28/3*zeta[3]+236/9*zeta[2];


==> anc/MIintegration/results/int3.term5.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 5;
period := 3320/27*zeta[2]+537824/729-3*zeta[2]*zeta[3]-472/9*zeta[3]-77/15*
zeta[2]^2-19*zeta[5];


==> anc/MIintegration/results/int3.term6.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 6;
period := -2729/140*zeta[2]^3-1298/45*zeta[2]^2+43088/81*zeta[2]-6640/27*zeta[
3]-532/3*zeta[5]-28*zeta[2]*zeta[3]+3*zeta[3]^2+6583616/2187;


==> anc/MIintegration/results/int3.term7.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 7;
period := 79802240/6561+33/10*zeta[2]^2*zeta[3]-57*zeta[2]*zeta[5]-289*zeta[7]
+537824/243*zeta[2]-8968/9*zeta[5]-472/3*zeta[2]*zeta[3]-86176/81*zeta[3]-2729
/15*zeta[2]^3+28*zeta[3]^2-3652/27*zeta[2]^2;


==> anc/MIintegration/results/int3.term8.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 8;
period := 6583616/729*zeta[2]+9*zeta[2]*zeta[3]^2+114*zeta[3]*zeta[5]-532*zeta
[2]*zeta[5]+154/5*zeta[2]^2*zeta[3]-6640/9*zeta[2]*zeta[3]-1075648/243*zeta[3]
-126160/27*zeta[5]-8092/3*zeta[7]-555153/2800*zeta[2]^4-236984/405*zeta[2]^2-\
322022/315*zeta[2]^3+472/3*zeta[3]^2+962501888/19683;


==> anc/MIintegration/results/int3.term9.mpl <==
g := FI([[1, 2], [1, 3], [3, 2]],[[1, 1], [2, 0], [3, 0]],[2, 2, 2+2*epsilon],
10-2*epsilon);
term := 9;
period := 79802240/2187*zeta[2]+84*zeta[2]*zeta[3]^2+1064*zeta[3]*zeta[5]-8968
/3*zeta[2]*zeta[5]+2596/15*zeta[2]^2*zeta[3]+8187/70*zeta[2]^3*zeta[3]+627/10*
zeta[2]^2*zeta[5]-867*zeta[2]*zeta[7]-86176/27*zeta[2]*zeta[3]-13167232/729*
zeta[3]-1637344/81*zeta[5]-136408/9*zeta[7]-185051/100*zeta[2]^4-4135*zeta[9]-\
6*zeta[3]^3-2958032/1215*zeta[2]^2-906028/189*zeta[2]^3+6640/9*zeta[3]^2+
11579600384/59049;


==> anc/MIintegration/results/int4.term0.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 0;
period := 1/6;


==> anc/MIintegration/results/int4.term1.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 1;
period := 8/9;


==> anc/MIintegration/results/int4.term2.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 2;
period := -1/6*zeta[2]+104/27;


==> anc/MIintegration/results/int4.term3.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 3;
period := 1280/81-8/9*zeta[2]-5/3*zeta[3];


==> anc/MIintegration/results/int4.term4.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 4;
period := -80/9*zeta[3]-51/20*zeta[2]^2-104/27*zeta[2]+15488/243;


==> anc/MIintegration/results/int4.term5.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 5;
period := -68/5*zeta[2]^2-1280/81*zeta[2]-25*zeta[5]+5/3*zeta[2]*zeta[3]-1040/
27*zeta[3]+186368/729;


==> anc/MIintegration/results/int4.term6.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 6;
period := -884/15*zeta[2]^2-7711/420*zeta[2]^3+25/3*zeta[3]^2-400/3*zeta[5]-\
12800/81*zeta[3]+80/9*zeta[2]*zeta[3]-15488/243*zeta[2]+2238464/2187;


==> anc/MIintegration/results/int4.term7.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 7;
period := 25*zeta[2]*zeta[5]-335*zeta[7]-186368/729*zeta[2]+1040/27*zeta[2]*
zeta[3]-2176/9*zeta[2]^2+51/2*zeta[2]^2*zeta[3]-5200/9*zeta[5]-30844/315*zeta[
2]^3+400/9*zeta[3]^2-154880/243*zeta[3]+26869760/6561;


==> anc/MIintegration/results/int4.term8.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 8;
period := -2238464/2187*zeta[2]-25/3*zeta[2]*zeta[3]^2+250*zeta[3]*zeta[5]+400
/3*zeta[2]*zeta[5]+136*zeta[2]^2*zeta[3]+12800/81*zeta[2]*zeta[3]-1863680/729*
zeta[3]-64000/27*zeta[5]-5360/3*zeta[7]-1069379/8400*zeta[2]^4-131648/135*zeta
[2]^2-400972/945*zeta[2]^3+5200/27*zeta[3]^2+322469888/19683;


==> anc/MIintegration/results/int4.term9.mpl <==
g := FI([[1, 3], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[3+epsilon, 2, 1+
epsilon],10-2*epsilon);
term := 9;
period := -26869760/6561*zeta[2]-400/9*zeta[2]*zeta[3]^2+4000/3*zeta[3]*zeta[5
]+5200/9*zeta[2]*zeta[5]+1768/3*zeta[2]^2*zeta[3]+7711/42*zeta[2]^3*zeta[3]+
765/2*zeta[2]^2*zeta[5]+335*zeta[2]*zeta[7]+154880/243*zeta[2]*zeta[3]-\
22384640/2187*zeta[3]-774400/81*zeta[5]-69680/9*zeta[7]-1069379/1575*zeta[2]^4
-40325/9*zeta[9]-250/9*zeta[3]^3-1584128/405*zeta[2]^2-987008/567*zeta[2]^3+
64000/81*zeta[3]^2+3869769728/59049;


==> anc/MIintegration/results/int5.term0.mpl <==
g := FI([[1, 2], [2, 3], [2, 4], [1, 4], [3, 4]],[[1, 1], [3, 1]],[2, 2, 2+
epsilon, 2, 2],8-2*epsilon);
term := 0;
period := -7/10+3/5*zeta[3];


==> anc/MIintegration/results/int5.term1.mpl <==
g := FI([[1, 2], [2, 3], [2, 4], [1, 4], [3, 4]],[[1, 1], [3, 1]],[2, 2, 2+
epsilon, 2, 2],8-2*epsilon);
term := 1;
period := -217/150+9/25*zeta[2]^2+11/25*zeta[3];


==> anc/MIintegration/results/int5.term2.mpl <==
g := FI([[1, 2], [2, 3], [2, 4], [1, 4], [3, 4]],[[1, 1], [3, 1]],[2, 2, 2+
epsilon, 2, 2],8-2*epsilon);
term := 2;
period := -40177/2250+33/125*zeta[2]^2+51/5*zeta[5]+2141/375*zeta[3]+7/2*zeta[
2]-3*zeta[2]*zeta[3];


==> anc/MIintegration/results/int5.term3.mpl <==
g := FI([[1, 2], [2, 3], [2, 4], [1, 4], [3, 4]],[[1, 1], [3, 1]],[2, 2, 2+
epsilon, 2, 2],8-2*epsilon);
term := 3;
period := -1719937/33750+2141/625*zeta[2]^2+129/35*zeta[2]^3+217/30*zeta[2]+
84221/5625*zeta[3]+187/25*zeta[5]-11/5*zeta[2]*zeta[3]-27/5*zeta[3]^2;


==> anc/MIintegration/results/int5.term4.mpl <==
g := FI([[1, 2], [2, 3], [2, 4], [1, 4], [3, 4]],[[1, 1], [3, 1]],[2, 2, 2+
epsilon, 2, 2],8-2*epsilon);
term := 4;
period := -178046497/506250-2141/75*zeta[2]*zeta[3]+36397/375*zeta[5]+473/175*
zeta[2]^3-99/25*zeta[3]^2+6737201/84375*zeta[3]+40177/450*zeta[2]-51*zeta[2]*
zeta[5]-339/50*zeta[2]^2*zeta[3]+1413/10*zeta[7]+350009/37500*zeta[2]^2;


==> anc/MIintegration/results/int5.term5.mpl <==
g := FI([[1, 2], [2, 3], [2, 4], [1, 4], [3, 4]],[[1, 1], [3, 1]],[2, 2, 2+
epsilon, 2, 2],8-2*epsilon);
term := 5;
period := 1719937/6750*zeta[2]+27*zeta[2]*zeta[3]^2-594/5*zeta[3]*zeta[5]-187/
5*zeta[2]*zeta[5]-1243/250*zeta[2]^2*zeta[3]-84221/1125*zeta[2]*zeta[3]+
433070081/1265625*zeta[3]+1006507/5625*zeta[5]+5181/50*zeta[7]+197751/8750*
zeta[2]^4+324/25*zeta[3,5]+27355679/562500*zeta[2]^2+92063/2625*zeta[2]^3-6423
/125*zeta[3]^2-9017225857/7593750;


==> anc/MIintegration/results/int6.term0.mpl <==
g := FI([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1,
2, 1+epsilon, 2, 1],6-2*epsilon);
term := 0;
period := zeta[2];


==> anc/MIintegration/results/int6.term1.mpl <==
g := FI([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1,
2, 1+epsilon, 2, 1],6-2*epsilon);
term := 1;
period := 7*zeta[2]-zeta[3];


==> anc/MIintegration/results/int6.term2.mpl <==
g := FI([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1,
2, 1+epsilon, 2, 1],6-2*epsilon);
term := 2;
period := -9/5*zeta[2]^2+37*zeta[2]-7*zeta[3];


==> anc/MIintegration/results/int6.term3.mpl <==
g := FI([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1,
2, 1+epsilon, 2, 1],6-2*epsilon);
term := 3;
period := -23*zeta[5]-63/5*zeta[2]^2-5*zeta[2]*zeta[3]-37*zeta[3]+175*zeta[2];


==> anc/MIintegration/results/int6.term4.mpl <==
g := FI([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1,
2, 1+epsilon, 2, 1],6-2*epsilon);
term := 4;
period := -103/6*zeta[2]^3-35*zeta[2]*zeta[3]-161*zeta[5]-175*zeta[3]-333/5*
zeta[2]^2+14*zeta[3]^2+781*zeta[2];


==> anc/MIintegration/results/int6.term5.mpl <==
g := FI([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1,
2, 1+epsilon, 2, 1],6-2*epsilon);
term := 5;
period := -721/6*zeta[2]^3+98*zeta[3]^2-35*zeta[2]*zeta[5]-851*zeta[5]+293/10*
zeta[2]^2*zeta[3]-202*zeta[7]-185*zeta[2]*zeta[3]-315*zeta[2]^2+3367*zeta[2]-\
781*zeta[3];


==> anc/MIintegration/results/int6.term6.mpl <==
g := FI([[1, 4], [2, 4], [3, 4], [1, 2], [2, 3]],[[1, 1], [2, 0], [3, 0]],[1,
2, 1+epsilon, 2, 1],6-2*epsilon);
term := 6;
period := -245*zeta[2]*zeta[5]-1414*zeta[7]-516977/5250*zeta[2]^4+428*zeta[3]*
zeta[5]+2051/10*zeta[2]^2*zeta[3]-20*zeta[2]*zeta[3]^2-136/5*zeta[3,5]-3811/6*
zeta[2]^3+518*zeta[3]^2-4025*zeta[5]-7029/5*zeta[2]^2-875*zeta[2]*zeta[3]-3367
*zeta[3]+14197*zeta[2];


==> anc/MIintegration/results/int7.term0.mpl <==
g := FI([[1, 2], [2, 3], [1, 5], [4, 5], [2, 4], [3, 5]],[[1, 1], [3, 0], [4,
0]],[2, 2, 2, 2, 1, 1],8-2*epsilon);
term := 0;
period := -1/6+zeta[2]-zeta[3];


==> anc/MIintegration/results/int7.term1.mpl <==
g := FI([[1, 2], [2, 3], [1, 5], [4, 5], [2, 4], [3, 5]],[[1, 1], [3, 0], [4,
0]],[2, 2, 2, 2, 1, 1],8-2*epsilon);
term := 1;
period := -29/36-2/3*zeta[2]^2+23/6*zeta[2]-4/3*zeta[3];


==> anc/MIintegration/results/int7.term2.mpl <==
g := FI([[1, 2], [2, 3], [1, 5], [4, 5], [2, 4], [3, 5]],[[1, 1], [3, 0], [4,
0]],[2, 2, 2, 2, 1, 1],8-2*epsilon);
term := 2;
period := -124/45*zeta[2]^2+565/36*zeta[2]-763/216-131/18*zeta[3]+11/3*zeta[2]
*zeta[3]-4*zeta[5];


==> anc/MIintegration/results/int7.term3.mpl <==
g := FI([[1, 2], [2, 3], [1, 5], [4, 5], [2, 4], [3, 5]],[[1, 1], [3, 0], [4,
0]],[2, 2, 2, 2, 1, 1],8-2*epsilon);
term := 3;
period := 206/105*zeta[2]^3-1621/135*zeta[2]^2+10883/216*zeta[2]-16121/1296-\
2353/108*zeta[3]-19/3*zeta[5]-4/9*zeta[2]*zeta[3]+37/3*zeta[3]^2;


==> anc/MIintegration/results/int7.term4.mpl <==
g := FI([[1, 2], [2, 3], [1, 5], [4, 5], [2, 4], [3, 5]],[[1, 1], [3, 0], [4,
0]],[2, 2, 2, 2, 1, 1],8-2*epsilon);
term := 4;
period := -331387/7776-69935/648*zeta[3]-70027/1620*zeta[2]^2+217609/1296*zeta
[2]-401/630*zeta[2]^3+337/54*zeta[2]*zeta[3]+79/6*zeta[2]^2*zeta[3]+12*zeta[2]
*zeta[5]-593/18*zeta[5]+127/4*zeta[7]+196/9*zeta[3]^2;


==> anc/MIintegration/results/int7.term5.mpl <==
g := FI([[1, 2], [2, 3], [1, 5], [4, 5], [2, 4], [3, 5]],[[1, 1], [3, 0], [4,
0]],[2, 2, 2, 2, 1, 1],8-2*epsilon);
term := 5;
period := 4020779/7776*zeta[2]-133/3*zeta[2]*zeta[3]^2+114*zeta[3]*zeta[5]-23*
zeta[2]*zeta[5]+1558/45*zeta[2]^2*zeta[3]-85/324*zeta[2]*zeta[3]-1718509/3888*
zeta[3]-10765/108*zeta[5]+997/12*zeta[7]+3377/105*zeta[2]^4-22*zeta[3,5]-\
317119/1944*zeta[2]^2+1369/756*zeta[2]^3+5951/54*zeta[3]^2-6360977/46656;


==> anc/MIintegration/results/int8.term0.mpl <==
g := FI([[1, 2], [3, 4], [1, 3], [2, 3], [1, 4], [2, 4]],[[1, 1], [2, 0], [4,
0]],[2, 2, 1, 2, 2, 1],6-2*epsilon);
term := 0;
period := 3*zeta[3]-zeta[2];


==> anc/MIintegration/results/int8.term1.mpl <==
g := FI([[1, 2], [3, 4], [1, 3], [2, 3], [1, 4], [2, 4]],[[1, 1], [2, 0], [4,
0]],[2, 2, 1, 2, 2, 1],6-2*epsilon);
term := 1;
period := -11/2*zeta[2]+21/10*zeta[2]^2+43/2*zeta[3];


==> anc/MIintegration/results/int8.term2.mpl <==
g := FI([[1, 2], [3, 4], [1, 3], [2, 3], [1, 4], [2, 4]],[[1, 1], [2, 0], [4,
0]],[2, 2, 1, 2, 2, 1],6-2*epsilon);
term := 2;
period := 575/4*zeta[3]+75/4*zeta[2]^2+15*zeta[5]-107/4*zeta[2]-24*zeta[2]*
zeta[3];


==> anc/MIintegration/results/int8.term3.mpl <==
g := FI([[1, 2], [3, 4], [1, 3], [2, 3], [1, 4], [2, 4]],[[1, 1], [2, 0], [4,
0]],[2, 2, 1, 2, 2, 1],6-2*epsilon);
term := 3;
period := -1371/70*zeta[2]^3-943/8*zeta[2]+4839/40*zeta[2]^2+207/2*zeta[5]+
6923/8*zeta[3]-162*zeta[2]*zeta[3]-90*zeta[3]^2;


==> anc/MIintegration/results/int8.term4.mpl <==
g := FI([[1, 2], [3, 4], [1, 3], [2, 3], [1, 4], [2, 4]],[[1, 1], [2, 0], [4,
0]],[2, 2, 1, 2, 2, 1],6-2*epsilon);
term := 4;
period := -90*zeta[2]*zeta[5]-417/5*zeta[2]^2*zeta[3]-1335/4*zeta[7]+79063/16*
zeta[3]-7995/16*zeta[2]-1095*zeta[2]*zeta[3]+2787/4*zeta[5]+56379/80*zeta[2]^2
-19681/140*zeta[2]^3-671*zeta[3]^2;


==> anc/MIintegration/results/int8.term5.mpl <==
g := FI([[1, 2], [3, 4], [1, 3], [2, 3], [1, 4], [2, 4]],[[1, 1], [2, 0], [4,
0]],[2, 2, 1, 2, 2, 1],6-2*epsilon);
term := 5;
period := -66183/32*zeta[2]+690*zeta[2]*zeta[3]^2-1236*zeta[3]*zeta[5]-459*
zeta[2]*zeta[5]-6711/10*zeta[2]^2*zeta[3]-13311/2*zeta[2]*zeta[3]+870771/32*
zeta[3]+33759/8*zeta[5]-21699/8*zeta[7]-1972029/7000*zeta[2]^4+1116/5*zeta[3,5
]+623223/160*zeta[2]^2-52621/56*zeta[2]^3-8911/2*zeta[3]^2;


==> anc/MIintegration/results/int9.term0.mpl <==
g := FI([[1, 5], [2, 4], [3, 5], [2, 3], [1, 2], [4, 5]],[[1, 1], [3, 0], [4,
0]],[2, 1, 1, 1, 1, 1+epsilon],6-2*epsilon);
term := 0;
period := -zeta[2]+3*zeta[3];


==> anc/MIintegration/results/int9.term1.mpl <==
g := FI([[1, 5], [2, 4], [3, 5], [2, 3], [1, 2], [4, 5]],[[1, 1], [3, 0], [4,
0]],[2, 1, 1, 1, 1, 1+epsilon],6-2*epsilon);
term := 1;
period := 21/10*zeta[2]^2-17/2*zeta[2]+39/2*zeta[3];


==> anc/MIintegration/results/int9.term2.mpl <==
g := FI([[1, 5], [2, 4], [3, 5], [2, 3], [1, 2], [4, 5]],[[1, 1], [3, 0], [4,
0]],[2, 1, 1, 1, 1, 1+epsilon],6-2*epsilon);
term := 2;
period := 59/4*zeta[2]^2+421/4*zeta[3]-15*zeta[2]*zeta[3]-201/4*zeta[2]+30*
zeta[5];


==> anc/MIintegration/results/int9.term3.mpl <==
g := FI([[1, 5], [2, 4], [3, 5], [2, 3], [1, 2], [4, 5]],[[1, 1], [3, 0], [4,
0]],[2, 1, 1, 1, 1, 1+epsilon],6-2*epsilon);
term := 3;
period := -281/105*zeta[2]^3-135/2*zeta[3]^2+4329/8*zeta[3]-2045/8*zeta[2]+
3353/40*zeta[2]^2+203*zeta[5]-173/2*zeta[2]*zeta[3];


==> anc/MIintegration/results/int9.term4.mpl <==
g := FI([[1, 5], [2, 4], [3, 5], [2, 3], [1, 2], [4, 5]],[[1, 1], [3, 0], [4,
0]],[2, 1, 1, 1, 1, 1+epsilon],6-2*epsilon);
term := 4;
period := 1122*zeta[5]-19201/16*zeta[2]+43797/16*zeta[3]-493/5*zeta[2]^2*zeta[
3]-379/8*zeta[7]-130*zeta[2]*zeta[5]-1731/4*zeta[2]*zeta[3]-1753/4*zeta[3]^2+
35397/80*zeta[2]^2-83/42*zeta[2]^3;


==> anc/MIintegration/results/int9.term5.mpl <==
g := FI([[1, 5], [2, 4], [3, 5], [2, 3], [1, 2], [4, 5]],[[1, 1], [3, 0], [4,
0]],[2, 1, 1, 1, 1, 1+epsilon],6-2*epsilon);
term := 5;
period := -171717/32*zeta[2]+671/2*zeta[2]*zeta[3]^2-1399*zeta[3]*zeta[5]-732*
zeta[2]*zeta[5]-6523/10*zeta[2]^2*zeta[3]-17223/8*zeta[2]*zeta[3]+440489/32*
zeta[3]+5829*zeta[5]-3703/16*zeta[7]-623339/2625*zeta[2]^4+796/5*zeta[3,5]+
360689/160*zeta[2]^2+3067/84*zeta[2]^3-18941/8*zeta[3]^2;


==> anc/integralfamilies.yaml <==
#################################################################################
# On the Computation of Form Factors in Massless QCD with Finite Master Integrals
# A. von Manteuffel, E. Panzer, R.M. Schabinger
#################################################################################

integralfamilies:

  - name: tree
    loop_momenta: []

  - name: A1
    loop_momenta: [k1]
    propagators:
      - [ "k1+p1", 0 ]
      - [ "k1-p2", 0 ]
      - [ "k1", 0 ]
    permutation_symmetries:
      # k1 -> -k1,  p1 -> p2,  p2 -> p1
      - [ [1, 2] ]

  - name: A2
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1+p1", 0 ]
      - [ "k2+p1", 0 ]
      - [ "k1-p2", 0 ]
      - [ "k2-p2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1", 0 ]
      - [ "k2", 0 ]
    permutation_symmetries:
      # k1 -> k2,  k2 -> k1
      - [ [1, 2], [3, 4], [6, 7] ]
      # k_i -> -k_i (i=1,2),  p1 -> p2,  p2 -> p1
      - [ [1, 3], [2, 4] ]

  - name: B2
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1+p1", 0 ]
      - [ "k2+p1", 0 ]
      - [ "k1-p2", 0 ]
      - [ "k1-k2-p2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k2", 0 ]
      - [ "k1", 0 ]
      
  - name: A3
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k3-p1", 0 ]
      - [ "k3-p1-p2", 0 ]
    permutation_symmetries:
      # k1 -> k2, k2 -> k1
      - [ [1, 2], [5, 6], [7, 9], [8, 10] ]
      # k1 -> k2,  k2 -> k3,  k3 -> k1
      - [ [1, 2, 3], [6, 5, 4], [7, 9, 11], [8, 10, 12] ]
      # k_i -> -k_i + p_1 + p_2 (i=1,2,3),  p1 -> p2,  p2 -> p1
      - [ [1, 8], [2, 10], [3, 12] ]

  - name: B3
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k1-k2-k3", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k3-p1", 0 ]
      - [ "k3-p1-p2", 0 ]
    permutation_symmetries:
      # k3 -> k2,  k2 -> k3
      - [ [3, 2], [5, 4], [11, 9], [12, 10] ]

  - name: C3
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k1-k3-p2", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k1-k2-p2", 0 ]
      - [ "k3-p1", 0 ]
      - [ "k3-p1-p2", 0 ]


==> anc/kinematics.yaml <==
#################################################################################
# On the Computation of Form Factors in Massless QCD with Finite Master Integrals
# A. von Manteuffel, E. Panzer, R.M. Schabinger
#################################################################################

kinematics:
  incoming_momenta: [p3]
  outgoing_momenta: [p1, p2]
  momentum_conservation: [p3, "p1+p2"]
  kinematic_invariants:
    - [s,  2]
  scalarproduct_rules:
    - [[p1,p1],  0]
    - [[p2,p2],  0]
    - [[p3,p3],  s]
  symbol_to_replace_by_one: s
   

